Manifestly Dual-Conformal Loop Integration

Local, manifestly dual-conformally invariant loop integrands are now known for all finite quantities associated with observables in planar, maximally supersymmetric Yang-Mills theory through three loops. These representations, however, are not infrared-finite term by term and therefore require regularization; and even using a regulator consistent with dual-conformal invariance, ordinary methods of loop integration would naively obscure this symmetry. In this work, we show how any planar loop integral through at least two loops can be systematically regulated and evaluated directly in terms of strictly finite, manifestly dual-conformal Feynman-parameter integrals. We apply these methods to the case of the two-loop ratio and remainder functions for six particles, reproducing the known results in terms of individually regulated local loop integrals, and we comment on some of the novelties that arise for this regularization scheme not previously seen at one loop.

==> anc/IntDefs.mpl <==
# Erik Panzer
# 09 November 2018
# This expression for INT was created directly with Maple's convert(, FromMma)
# and "gold_standard_int_data_complete.data" from September 2017
# Exception: projectivized int[2],int[3],int[4]
#
# The data is slightly rearranged:
# INT[k] = [Integrand, Fs, Even, Odd, op]
#   * 'Integrand' is a list of integrands
#   * 'Fs' is the definition of the polynomials in the denominator
#   * 'Even' are the even numerators
#   * 'Odd' are the odd numerators
#   * 'op' is the operator from {1,1+p,1+r} in front (see section 4)

INT[1] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], (a[2]*n(3,[0, 2])+a[3]*n(3,[0, 3]))/f[1]/f[2]/f[3]^2/f[4], (a[2]*n(4,[0, 2])+a[3]*n(4,[0, 3]))/f[1]/f[2]/f[3]/f[4]^2],
	[f[1] = u1*a[2]*a[4]+u3*a[1]*a[3]+a[1]*a[4], f[2] = u1*a[2]*a[4]+u1*a[2]*b[2]+u3*a[1]*a[3]+u3*a[3]*b[1]+a[1]*a[4]+a[1]*b[2]+a[4]*b[1]+b[1]*b[2], f[3] = a[1]+a[2]+a[3]+b[1], f[4] = u2*a[2]+a[3]+a[4]+b[2]],
	[n(1) = -u2, n(3,[0, 2]) = (1-u1)*u2, n(3,[0, 3]) = 1/2-1/2*u1+1/2*u2-1/2*u3, n(4,[0, 2]) = 1/2*u2*(1-u1+u2-u3), n(4,[0, 3]) = u2*(1-u3)],
	[n(1) = 0, n(3,[0, 2]) = 0, n(3,[0, 3]) = 1/2*u1*v1, n(4,[0, 2]) = -1/2*u1*u2*v1, n(4,[0, 3]) = 0],
	1
]:
INT[2] := [
	[n(1)/f[1]/f[2]/f[3]/f[4]],
	[f[1] = u3*a[1]*a[3]+a[1]*a[2]+a[2]*a[3], f[2] = u3*a[1]*a[3]+u3*b[1]*a[3]+a[1]*a[2]+a[2]*b[1]+a[2]*a[3]+b[2]*a[3], f[3] = a[3]+a[1]+b[1], f[4] = a[1]+b[1]+b[2]],
	[n(1) = a[3]*(-1/2+1/2*u3)],
	[n(1) = 0],
	1+p
]:
INT[3] := [
	[n(1)/f[1]/f[2]/f[3]/f[4]],
	[f[1] = u1*a[1]*a[3]+a[1]*a[2]+a[2]*a[3], f[2] = u1*a[1]*a[3]+u1*b[1]*a[3]+a[1]*a[2]+a[2]*b[1]+a[2]*a[3]+b[2]*a[3], f[3] = a[3]+a[1]+b[1], f[4] = a[1]+b[1]+b[2]],
	[n(1) = a[3]*(1/2-1/2*u1)],
	[n(1) = 0],
	1+p
]:
INT[4] := [
	[n(1)/f[1]/f[2]/f[3]/f[4]],
	[f[1] = u3*a[1]*a[2]+a[1]*a[3]+a[2]*a[3], f[2] = u3*a[1]*a[2]+u3*a[2]*b[1]+a[2]*b[2]+a[1]*a[3]+a[2]*a[3]+b[1]*a[3], f[3] = a[1]+b[1]+b[2], f[4] = u3*a[1]+u3*b[1]+b[2]+a[3]],
	[n(1) = -1/2*u3*a[3]],
	[n(1) = 0],
	1+p
]:
INT[5] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], (a[1]*n(3,1)+a[3]*n(3,2)+a[4]*n(3,3)+b[2]*n(3,4))/f[1]/f[2]/f[3]^2/f[4], (a[1]*n(4,1)+a[3]*n(4,2)+a[4]*n(4,3)+b[2]*n(4,4))/f[1]/f[2]/f[3]/f[4]^2],
	[f[1] = u2*a[1]*a[3]+a[1]*a[2]+a[2]*a[4], f[2] = u2*a[1]*a[3]+a[1]*a[2]+a[1]*b[1]+a[2]*a[4]+a[2]*b[2]+a[4]*b[1]+b[1]*b[2], f[3] = a[2]+a[3]+a[4]+b[1]+b[2], f[4] = u1*a[1]+u3*a[3]+a[4]+b[2]],
	[n(1) = -3/4+3/4*u1-1/4*u2+1/4*u3, n(3,1) = -1/2*u1*u2+1/2*u2+1/2*u3-1/2, n(3,2) = 1/2*u2*u3-1/2*u1-1/2*u2+1/2, n(3,3) = -1/2*u1+1/2*u3, n(3,4) = -1/2*u1+1/2*u3, n(4,1) = -1/4*u1^2-1/4*u1*u2-3/4*u1*u3+3/4*u1+1/2*u2+1/2*u3-1/2, n(4,2) = 1/4*(3-3*u1+u2-u3)*u3, n(4,3) = -u1*u3+1/4*u1+1/4*u2+3/4*u3-1/4, n(4,4) = -u1*u3+1/4*u1+1/4*u2+3/4*u3-1/4],
	[n(1) = 1/4*u1*v1, n(3,1) = -1/2*u1*v1, n(3,2) = -1/2*u1*v1, n(3,3) = -1/2*u1*v1, n(3,4) = -1/2*u1*v1, n(4,1) = 1/4*(-2+u1)*u1*v1, n(4,2) = -1/4*u1*u3*v1, n(4,3) = -1/4*u1*v1, n(4,4) = -1/4*u1*v1],
	1+p
]:
INT[6] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], (a[1]*n(3,1)+a[3]*n(3,2)+a[4]*n(3,3)+b[2]*n(3,4))/f[1]/f[2]/f[3]^2/f[4], (a[1]*n(4,1)+a[3]*n(4,2)+a[4]*n(4,3)+b[2]*n(4,4))/f[1]/f[2]/f[3]/f[4]^2],
	[f[1] = a[1]*a[3]+a[2]*a[3]+a[2]*a[4], f[2] = a[1]*a[3]+a[2]*a[3]+a[2]*a[4]+a[2]*b[2]+a[3]*b[1]+a[4]*b[1]+b[1]*b[2], f[3] = u3*a[3]+a[1]+a[4]+b[2], f[4] = u1*a[4]+u1*b[2]+u2*a[2]+u2*b[1]+a[1]],
	[n(1) = 1/4-3/4*u1-1/4*u2-1/4*u3, n(3,1) = 1/4+1/4*u1-1/4*u2-1/4*u3, n(3,2) = 1/4*u3*(-1-u1+u2+u3), n(3,3) = -u1*u3+3/4*u1+1/4*u2+1/4*u3-1/4, n(3,4) = -u1*u3+3/4*u1+1/4*u2+1/4*u3-1/4, n(4,1) = -1/2*u1*(-1+u2), n(4,2) = 1/2*u1*(-1+u2)*u3, n(4,3) = -1/2*u1*(-u1+u3), n(4,4) = -1/2*u1*(-u1+u3)],
	[n(1) = 1/4*u3*v3, n(3,1) = 1/4*u3*v3, n(3,2) = -1/4*u3^2*v3, n(3,3) = -1/4*u3*v3, n(3,4) = -1/4*u3*v3, n(4,1) = 0, n(4,2) = 0, n(4,3) = -1/2*u1*u3*v3, n(4,4) = -1/2*u1*u3*v3],
	1+p
]:
INT[7] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], (a[1]*b[2]*n(2,1)+a[4]*b[2]*n(2,2)+b[2]^2*n(2,3))/f[1]/f[2]^2/f[3]/f[4], (a[1]*n(4,1)+a[4]*n(4,2)+b[2]*n(4,3))/f[1]/f[2]/f[3]/f[4]^2],
	[f[1] = u2*a[1]*a[4]+a[1]*a[3]+a[2]*a[3]+a[2]*a[4], f[2] = u1*a[3]*b[2]+u1*b[1]*b[2]+u2*a[1]*a[4]+u3*a[2]*b[2]+a[1]*a[3]+a[1]*b[1]+a[2]*a[3]+a[2]*a[4]+a[2]*b[1], f[3] = u3*b[2]+a[3]+a[4]+b[1], f[4] = a[1]+a[4]+b[2]],
	[n(1) = -1/4-3/4*u1+1/4*u2+1/4*u3, n(2,1) = -1/2*u1*u2*u3, n(2,2) = 1/2*u1*(u2*u3-u1-u2-u3+1), n(2,3) = -1/2*u1*u3*(-1+u1+u3), n(4,1) = -1/4+1/4*u1+1/4*u2+1/4*u3, n(4,2) = 1/4+3/4*u1-1/4*u2-1/4*u3, n(4,3) = 1/4-1/4*u1-1/4*u2+1/4*(-1+4*u1)*u3],
	[n(1) = -1/4*u3*v3, n(2,1) = 0, n(2,2) = -1/2*u1*u3*v3, n(2,3) = -1/2*u1*u3^2*v3, n(4,1) = -1/4*u3*v3, n(4,2) = 1/4*u3*v3, n(4,3) = 1/4*u2*v2],
	1+p
]:
INT[8] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], (a[3]*n(3,1)+a[4]*n(3,2)+b[2]*n(3,3))/f[1]/f[2]/f[3]^2/f[4]],
	[f[1] = eps*a[1]*a[2]+a[1]*a[3]+a[1]*a[4]+a[2]*a[4], f[2] = eps*a[1]*a[2]+eps*a[1]*b[1]+a[1]*a[3]+a[1]*a[4]+a[1]*b[2]+a[2]*a[4]+a[2]*b[2]+a[4]*b[1]+b[1]*b[2], f[3] = u3*a[4]+u3*b[2]+a[2]+a[3]+b[1], f[4] = eps*a[2]+eps*b[1]+a[3]+a[4]+b[2]],
	[n(1) = -1, n(3,1) = 1/2-1/2*u3, n(3,2) = -1/2+1/2*u3, n(3,3) = -1/2+1/2*u3],
	[n(1) = 0, n(3,1) = 0, n(3,2) = 0, n(3,3) = 0],
	1+p
]:
INT[9] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], (a[1]*n(3,1)+a[4]*n(3,2)+b[2]*n(3,3))/f[1]/f[2]/f[3]^2/f[4]],
	[f[1] = eps*u3*a[2]*a[3]+u1*a[1]*a[2]+a[1]*a[3]+a[2]*a[4]+a[3]*a[4], f[2] = eps*u3*a[2]*a[3]+eps*u3*a[2]*b[1]+u1*a[1]*a[2]+a[1]*a[3]+a[1]*b[1]+a[2]*a[4]+a[2]*b[2]+a[3]*a[4]+a[3]*b[2]+a[4]*b[1]+b[1]*b[2], f[3] = a[3]+a[4]+b[1]+b[2], f[4] = eps*u3*a[3]+eps*u3*b[1]+u1*a[1]+a[4]+b[2]],
	[n(1) = -1+u1, n(3,1) = 1/2*(-2+u1)*u1, n(3,2) = -1/2*u1, n(3,3) = -1/2*u1],
	[n(1) = 0, n(3,1) = 0, n(3,2) = 0, n(3,3) = 0],
	1+p
]:
INT[10] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], (a[3]*n(3,[0, 3])+a[4]*n(3,[0, 4]))/f[1]/f[2]/f[3]^2/f[4], (a[3]*n(4,[0, 3])+a[4]*n(4,[0, 4]))/f[1]/f[2]/f[3]/f[4]^2],
	[f[1] = eps*a[1]*a[2]+u1*a[2]*a[4]+a[1]*a[3]+a[1]*a[4], f[2] = eps*a[1]*a[2]+eps*a[1]*b[2]+eps*a[2]*b[1]+eps*b[1]*b[2]+u1*a[2]*a[4]+u1*a[4]*b[2]+a[1]*a[3]+a[1]*a[4]+a[3]*b[1]+a[4]*b[1], f[3] = u2*a[3]+a[1]+a[2]+b[1]+b[2], f[4] = u3*a[4]+a[2]+a[3]+b[2]],
	[n(1) = -u1, n(3,[0, 3]) = u1*u2-1/2*u1-1/2*u2-1/2*u3+1/2, n(3,[0, 4]) = 1/2*(-1+u1)*(-1+u1+u2+u3), n(4,[0, 3]) = 1/2+1/2*u1-1/2*u2-1/2*u3, n(4,[0, 4]) = u1*u3-1/2*u1-1/2*u2-1/2*u3+1/2],
	[n(1) = 0, n(3,[0, 3]) = -1/2*u3*v3, n(3,[0, 4]) = -1/2*(1-u1)*u3*v3, n(4,[0, 3]) = -1/2*u3*v3, n(4,[0, 4]) = -1/2*u3*v3],
	1+p
]:
INT[11] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], a[2]*n(3,[0, 2])/f[1]/f[2]/f[3]^2/f[4]],
	[f[1] = eps*u2*a[3]*a[4]+a[1]*a[3]+a[1]*a[4]+a[2]*a[4], f[2] = eps*u2*a[3]*a[4]+eps*u2*a[3]*b[2]+eps*u2*a[4]*b[1]+eps*u2*b[1]*b[2]+a[1]*a[3]+a[1]*a[4]+a[1]*b[1]+a[1]*b[2]+a[2]*a[4]+a[2]*b[2], f[3] = u3*a[4]+u3*b[2]+a[2]+a[3]+b[1], f[4] = a[3]+a[4]+b[1]+b[2]],
	[n(1) = -1+u3, n(3,[0, 2]) = 1-u3],
	[n(1) = 0, n(3,[0, 2]) = 0],
	1+p
]:
INT[12] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], a[4]^2*n(2,1)/f[1]^2/f[2]/f[3]/f[4], a[4]^2*n(3,1)/f[1]/f[2]^2/f[3]/f[4], a[4]*n(4,1)/f[1]/f[2]/f[3]^2/f[4]],
	[f[1] = eps*u3*a[2]*a[3]+eps*a[1]*a[2]+u1*a[3]*a[4]+a[1]*a[3]+a[1]*a[4]+a[2]*a[4], f[2] = eps*u3*a[2]*a[3]+eps*u3*a[2]*b[2]+eps*u3*a[3]*b[1]+eps*u3*b[1]*b[2]+eps*a[1]*a[2]+eps*a[1]*b[1]+u1*a[3]*a[4]+u1*a[4]*b[2]+a[1]*a[3]+a[1]*a[4]+a[1]*b[2]+a[2]*a[4]+a[4]*b[1], f[3] = a[2]+a[3]+b[1]+b[2], f[4] = eps*a[2]+eps*b[1]+a[3]+a[4]+b[2]],
	[n(1) = -1, n(2,1) = 1/2-1/2*u1, n(3,1) = 1/2-1/2*u1, n(4,1) = -1/2+1/2*u1],
	[n(1) = 0, n(2,1) = 0, n(3,1) = 0, n(4,1) = 0],
	1+p
]:
INT[13] := [
	[n(1)/f[1]/f[2]^2/f[3]],
	[f[1] = eps*u2*a[3]*a[4]+eps*a[1]*a[2]+eps*a[2]*a[3]+a[1]*a[3]+a[1]*a[4]+a[2]*a[4], f[2] = eps*u2*a[3]*a[4]+eps*u2*a[4]*b[3]+eps*a[1]*a[2]+eps*a[1]*b[2]+eps*a[2]*a[3]+eps*a[2]*b[1]+eps*a[2]*b[3]+eps*a[3]*b[2]+eps*b[1]*b[2]+eps*b[2]*b[3]+a[1]*a[3]+a[1]*a[4]+a[1]*b[3]+a[2]*a[4]+a[3]*b[1]+a[4]*b[1]+a[4]*b[2]+b[1]*b[3], f[3] = eps*u2*a[3]+eps*u2*b[3]+a[1]+a[2]+b[1]+b[2]],
	[n(1) = -1],
	[n(1) = 0],
	1
]:
INT[14] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], (a[3]*b[2]*n(2,[2, 3])+a[4]*b[2]*n(2,[2, 4]))/f[1]/f[2]^2/f[3]/f[4], (a[3]*n(4,[0, 3])+a[4]*n(4,[0, 4]))/f[1]/f[2]/f[3]/f[4]^2],
	[f[1] = eps*a[1]*a[2]+u2*a[1]*a[4]+a[1]*a[3]+a[2]*a[3]+a[2]*a[4], f[2] = eps*a[1]*a[2]+eps*a[1]*b[1]+u2*a[1]*a[4]+u3*a[4]*b[2]+a[1]*a[3]+a[1]*b[2]+a[2]*a[3]+a[2]*a[4]+a[3]*b[1]+a[4]*b[1], f[3] = eps*a[2]+eps*b[1]+u2*a[4]+a[3]+b[2], f[4] = u1*a[3]+a[2]+b[1]+b[2]],
	[n(1) = -1+u2, n(2,[2, 3]) = -1/2+1/2*u1+1/2*u2-1/2*u3, n(2,[2, 4]) = -u2*u3+1/2*u1+1/2*u2+1/2*u3-1/2, n(4,[0, 3]) = 1/2*(-2*u1*u2*u3+u3*(-1+u1+u2+u3))/u3, n(4,[0, 4]) = 1/2*u2*(-1-u1+u2+u3)],
	[n(1) = 0, n(2,[2, 3]) = -1/2*u3*v3, n(2,[2, 4]) = -1/2*u3*v3, n(4,[0, 3]) = 1/2*u2*v2, n(4,[0, 4]) = 1/2*u2*u3*v3],
	1
]:
INT[15] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], a[4]*n(4,[0, 4])/f[1]/f[2]/f[3]/f[4]^2],
	[f[1] = eps*a[1]*a[2]+eps*a[2]*a[3]+a[1]*a[3]+a[1]*a[4]+a[2]*a[4], f[2] = eps*a[1]*a[2]+eps*a[1]*b[1]+eps*a[2]*a[3]+eps*a[2]*b[2]+eps*a[3]*b[1]+eps*b[1]*b[2]+a[1]*a[3]+a[1]*a[4]+a[1]*b[2]+a[2]*a[4]+a[4]*b[1], f[3] = eps*a[2]+eps*b[1]+a[3]+a[4]+b[2], f[4] = u3*a[4]+a[2]+a[3]+b[1]+b[2]],
	[n(1) = -1, n(4,[0, 4]) = -1+u3],
	[n(1) = 0, n(4,[0, 4]) = 0],
	1+r
]:
INT[16] := [
	[n(1)/f[1]/f[2]/f[3]/f[4], (a[2]*b[1]*n(2,[1, 2])+a[4]*b[1]*n(2,[1, 4]))/f[1]/f[2]^2/f[3]/f[4], (a[2]*n(4,[0, 2])+a[4]*n(4,[0, 4]))/f[1]/f[2]/f[3]/f[4]^2],
	[f[1] = u2*a[1]*a[4]+a[1]*a[3]+a[2]*a[3]+a[2]*a[4], f[2] = u2*a[1]*a[4]+u3*a[4]*b[1]+a[1]*a[3]+a[1]*b[1]+a[1]*b[2]+a[2]*a[3]+a[2]*a[4]+a[2]*b[2], f[3] = u2*a[4]+a[3]+b[1]+b[2], f[4] = u1*a[3]+u1*b[2]+a[2]+b[1]],
	[n(1) = -u3, n(2,[1, 2]) = -u3, n(2,[1, 4]) = 1/2*u3*(-1+u1+u2+u3), n(4,[0, 2]) = -1/2+1/2*u1+1/2*u2+1/2*u3, n(4,[0, 4]) = -u1*u2*u3],
	[n(1) = 0, n(2,[1, 2]) = 0, n(2,[1, 4]) = -1/2*u2*u3*v2, n(4,[0, 2]) = 1/2*u1*v1, n(4,[0, 4]) = 0],
	1
]:

Integrand := proc(ind, parity, form:="sum")
global INT:
local X:
	if not assigned(INT[ind]) then
		error "integral '%1' not defined":
	end if:
	if not (parity in {"even", "odd"}) then
		error "parity '%1' must be 'even' or 'odd'", parity:
	end if:
	X := eval(INT[ind][1], INT[ind][2]):
	X := eval(X, INT[ind][`if`(parity="even", 3, 4)]):
	if form="sum" then
		return `+`(op(X)):
	elif form="list" then
		return X:
	elif type(form, 'posint') then
		return X[form]:
	else
		error "unknown format: %1", form:
	end if:
end proc:

# symmetry operators:
Rotation := [
	u1=u2,u2=u3,u3=u1,
	v1=-v2,v2=-v3,v3=-v1,
	y1=1/y2,y2=1/y3,y3=1/y1,
	x=(t+y)*x/t/(x-1),y=y*(t+x)/t/(y-1),t=x*y/t
]:
Parity := [
	u1=u3,u3=u1,
	v1=-v3,v2=-v2,v3=-v1,
	y1=1/y3,y2=1/y2,y3=1/y1,
	x=y,y=x,t=x*y/t
]:

# variable transformations:
u2y := [
	u1 = y1*(1-y2)*(1-y3)/((1-y1*y2)*(1-y1*y3)),
	u2 = y2*(1-y3)*(1-y1)/((1-y2*y3)*(1-y2*y1)),
	u3 = y3*(1-y1)*(1-y2)/((1-y3*y1)*(1-y3*y2))
]:
v2y := [
	v1 = (1-y1)*(1-y1*y2*y3)/(y1*(1-y2*y3)),
	v2 = (1-y2)*(1-y1*y2*y3)/(y2*(1-y3*y1)),
	v3 = (1-y3)*(1-y1*y2*y3)/(y3*(1-y1*y2))
]:
txy2y := [
	t = (1-y3)*(1-y1*y2*y3)/(y3*(1-y1)*(1-y2)),
	x = (1-y1*y2*y3)/(y1*y3*(1-y2)),
	y = (1-y1*y2*y3)/(1-y2)
]:
all2y := [op(u2y),op(v2y),op(txy2y)]:
y2txy := factor(solve(txy2y, [y1,y2,y3])[1]):
v2txy := factor(eval(v2y, y2txy)):
u2txy := factor(eval(u2y, y2txy)):
all2txy := [op(u2txy),op(v2txy),op(y2txy)]:

# Relations between even parts:
#[(Int[3]+Int[4]+Int[8])*(r-1), Int[2]+Int[3], (r^2+r+1)*(2*Int[3]+Int[8]+Int[11]-Int[12]+2*Int[13]-Int[15]), (Int[5]-Int[6]-Int[8]-2*Int[10]-Int[11]-Int[12]-2*Int[13]+Int[14])*(r-1), (r^2+r+1)*(Int[3]-Int[12]-Int[15]+Int[5]-Int[6]-Int[10])]


==> anc/README <==
Ensure that HyperInt is accessible, i.e. the files "HyperInt.mpl" and "periodLookups.m" should reside in this directory. The various scripts compute the integrals as defined in the paper:
 - the definitions and integrands (from the paper) are in "IntDefs.mpl"
 - "ints.even.mpl" computes most of the even parts
 - "intK.even.mpl" computes more complicated even parts for individual integrals (using some change of variables)
 - "ints.odd.mpl" computes all odd parts

All these programs store their results in the file "results.mpl".


==> anc/comparisons.mpl <==
# Erik Panzer
# 17 May 2017
# Checks the integration results against:
# 1) the remainder function R62
# 2) the ratio functions V and \tilde{V}

read "HyperInt.mpl":
interface(errorbreak=2):

# These parameters rationalize the square root Delta:
u[1] := t*(1-x)*(1-y)/(1+t)/(t+x*y):
u[2] := 1/(1+t):
u[3] := t/(t+x*y):


#================================================================================
# The remainder function as given in the paper
# "Classical Polylogarithms for Amplitudes and Wilson Loops"
# by Goncharov, Spradlin, Vergu, Volovich
# Phys.Rev.Lett.105:151605,2010, doi: 10.1103/PhysRevLett.105.151605
# https://arxiv.org/abs/1006.5703
#================================================================================


# Equation (2):
Delta := (1-u[1]-u[2]-u[3])^2-4*u[1]*u[2]*u[3]:
if factor((t*(x-y)/(1+t)/(t+x*y))^2/Delta)<>1 then
	error "wrong Delta":
end if:
# for 0<x<y, the positive root is:
SqDelta := t*(y-x)/(1+t)/(t+x*y):
XP := (u[1]+u[2]+u[3]-1+SqDelta)/(2*u[1]*u[2]*u[3]):
XM := (u[1]+u[2]+u[3]-1-SqDelta)/(2*u[1]*u[2]*u[3]):

for i from 1 to 3 do
	xp[i] := factor(u[i]*XP):
	xm[i] := factor(u[i]*XM):
end do:

# Branches to ensure that Im(xp[i])>0 and Im(xm[i])<0 (infinitessimaly) for tangential base point 0<x<y<t; according to the paragraph after equation(6):
branch[xp[1]] := [delta[x]=-1]:
branch[xm[1]] := [delta[y]= 1]:
branch[xp[2]] := [delta[y]= 1]:
branch[xm[2]] := [signum(Im(1/t))=-1]:
branch[xp[3]] := [delta[t]= 1]:
branch[xm[3]] := [delta[t]=-1]:

# Equation (4):
L4 := proc(xp,xm)
	log(xp*xm)^4/doublefactorial(8)
	+ add((-1)^m/doublefactorial(2*m)*log(xp*xm)^m*(ell(4-m, xp)+ell(4-m,xm)), m=0..3):
end proc:

# Equation (5):
ell := proc(n, at)
global branch:
	1/2*(polylog(n,at)-(-1)^n*polylog(n,1/at)):
	fibrationBasis(%, [x,y,t]):
	eval(%, branch[at]):
end proc:

# Equation (6):
J := add(ell(1,xp[i])-ell(1,xm[i]), i=1..3):

# Equation (3):
R62 := add(L4(xp[i],xm[i])-1/2*polylog(4, 1-1/u[i]), i=1..3)
- 1/8*add(polylog(2,1-1/u[i]), i=1..3)^2 + J^4/24+Pi^2/12*J^2+Pi^4/72:

R62 := fibrationBasis(R62, [x,y,t]);


#================================================================================
# Comparison with the dual conformal invariant mass-regulated integrals
#================================================================================


Y6 := -add(polylog(2, 1-1/u[i]), i=1..3):

read "IntDefs.mpl":
read "results.mpl":

# the first line of equation (4.36)
LHS := -(Result[14,"even"]+1/2*Result[15,"even"]+1/2*Result[16,"even"]):
# 6-fold cyclic sum = 3-fold sum of twice the even parts:
R  := eval(LHS, Rotation):
RR := eval(R,   Rotation):
LHS := eval(2*(LHS+R+RR), all2txy):
# Extra factor 1/4 needed:
LHS := LHS/4:

# the second line of equation (4.36)
RHS := R62 + 11/20*zeta[2]^2
       +zeta[2]*(Y6/2+3*LNEP^2+LNEP*ln(u[1]*u[2]*u[3])-1/4*(ln(u[1]/u[2]/u[3])^2-4*ln(u[2])*ln(u[3])))
       +zeta[3]*(9+9*LNEP+3/2*log(u[1]*u[2]*u[3])):
Differ := eval(fibrationBasis(LHS-RHS, [x,y,t]), zeta[2]=Zeta(2));

if simplify(Differ)<>0 then
	error "mismatch":
else
	printf("Comparison of R_6^{(2)} successful\n"):
end if:


#================================================================================
# Comparison with the results given in
# "Analytic result for the two-loop six-point NMHV amplitude in N=4 super Yang-Mills theory"
# by Lance J. Dixon, James M. Drummond, Johannes M. Henn
# in JHEP 2012:24, doi: 10.1007/JHEP01(2012)024
# https://arxiv.org/abs/1111.1704
#================================================================================
# Note: with respect to this references, yu=1/y1, yv=1/y2, yw=1/y3

# Equation (4.6):
Qphi :=
2*(polylog(3,1-w)+polylog(3,1-1/w))
+log(w)*(-polylog(2,1-w)+polylog(2,1-u)+polylog(2,1-v)+log(u)*log(v)-2*zeta[2])
-1/3*log(w)^3-2*polylog(3,1-u)-polylog(3,1-1/u)-2*polylog(3,1-v)-polylog(3,1-1/v)
+log(u/v)*(polylog(2,1-u)-polylog(2,1-v))+log(u)^3/6+log(v)^3/6
-1/2*log(u)*log(v)*log(u*v):

# Equation (4.8):
X := eval(Qphi, [u=u1,v=u2,w=u3]):
X := eval(X, all2y): # these are yu,yv,yw; now need to invert to get y1,y2,y3
X := eval(X, y3=tt)*1/(1-tt)*(1-y1*y2)/(1-tt*y1*y2):
X := hyperInt(X, tt=1/(y1*y2)..y3):
X := eval(X, all2txy):
Omega123 := -6*Zeta(4)/Zeta(2)^2*zeta[2]^2+fibrationBasis(X, [x,y,t]);
Omega231 := fibrationBasis(eval(Omega123, Rotation), [x,y,t]):
Omega312 := fibrationBasis(eval(Omega231, Rotation), [x,y,t]):

# Check equation (B.2) in the appendix of our paper:
Ratio := factor(Result[1,"even"]/Omega312);
if Ratio<>1 then
	error "comparison of Omega with I_1 failed":
else
	printf("check of (B.2) successful\n"):
end if:

# Check equation (4.22):
LittleR := u->-polylog(4,u)-polylog(4,1-u)+polylog(4,1-1/u)-log(u)*polylog(3,1-1/u)-1/6*log(u)^3*log(1-u)+1/4*polylog(2,1-1/u)^2+log(u)^4/12+zeta[2]*(polylog(2,1-u)+log(u)^2)+zeta[3]*log(u):
R62rat := -1/2*(1/4*(polylog(2,1-1/u)+polylog(2,1-1/v)+polylog(2,1-1/w))^2+LittleR(u)+LittleR(v)+LittleR(w)-Zeta(4)):

R62alt := 1/4*(Omega123+Omega231+Omega312)+R62rat:
R62alt := eval(R62alt, [u=u1,v=u2,w=u3]):
R62alt := eval(R62alt, all2txy):
R62alt := fibrationBasis(R62alt, [x,y,t]):

Ratio := factor(eval(R62alt/R62,zeta[2]=Zeta(2)));
if Ratio<>1 then
	error "comparison of R62 in two papers failed":
end if:

# Equation (7.1), (7.2) and (7.3):
VA :=
-3/4*polylog(4,1-1/u)-polylog(4,1-u)+log(u)*polylog(3,1-u)
-1/4*log(u*w/v)*(polylog(3,1-1/u)+2*polylog(3,1-u))
+1/4*polylog(2,1-v)*(polylog(2,1-u)+log(u)*log(v))
+1/8*polylog(2,1-u)*(2*polylog(2,1-u)-log(v)^2-log(w)^2+4*log(v)*log(w)-12*zeta[2]):

VB := -R62-Omega312/4
+1/8*polylog(2,1-v)*(polylog(2,1-v)-2*log(u)*log(w)-8*zeta[2])
+1/4*polylog(2,1-u)*polylog(2,1-w)+1/16*log(v)^2*(log(u)^2+log(w)^2+4*log(u)*log(w))
-1/24*log(v)*log(u*w)^3+1/96*log(u*w)^4-1/16*log(u)^2*log(w)^2
+zeta[2]/4*(log(v)^2-6*log(v)*log(u*w)+6*log(u)*log(w))+5*Zeta(4):

V := VA + eval(VA,[u=w,w=u]) + VB:
V := eval(V, [u=u1,v=u2,w=u3]):
V := eval(V, all2txy):
V := fibrationBasis(V, [x,y,t]):

# Equation (7.4) and (4.29) and (4.30) in their paper:
ZZ := -2*(polylog(3,1-1/u)-polylog(3,1-1/w)+log(u/w)*(polylog(2,1-v)-2*zeta[2])-1/6*log(u/w)^3):
ZZ := eval(ZZ, [u=u1,v=u2,w=u3]):
ZZ := eval(ZZ, all2y):
VV := hyperInt(1/8*eval(ZZ, y2=1/tt)/tt, tt=y1*y3..1/y2): # takes into account that yu=1/y1 etc.
VV := eval(VV, all2txy):
VV := fibrationBasis(VV, [x,y,t]);

# Equation (4.15) in our paper:
L6 := - (1/2*Result[1,"even"]+2*Result[14,"even"]+Result[15,"even"]+Result[16,"even"]):
L6 := eval(L6, all2txy):
# Sum over Z_6 = 2*(sum over Z_3 of even parts):
L6R := eval(L6, Rotation):
L6RR := eval(L6R, Rotation):
L6 := 2*fibrationBasis(L6+L6R+L6RR, [x,y,t]);

# Check equations (4.21) in our paper:
Vour := -1/2*(L6/2+add(Result[i,"even"], i=1..15)):
Vour := fibrationBasis(eval(Vour, all2txy), [x,y,t]):
VVour:= -1/2*add(Result[i,"odd"], i=1..15):
VVour := fibrationBasis(eval(VVour, all2txy), [x,y,t]):

Ratio := factor(eval(Vour/V,zeta[2]=Zeta(2)));
if Ratio<>1 then
	error "comparison of V failed":
end if:

Ratio := factor(eval(VVour/VV,zeta[2]=Zeta(2)));
if Ratio<>1 then
	error "comparison of VV failed":
end if:


==> anc/int10.even.mpl <==
interface(errorbreak=2):
read "HyperInt.mpl":
_hyper_algebraic_roots := true:

read "IntDefs.mpl":
Parts := Integrand(10, "even", "list"):
# Change variables:
Parts := map(X->eval(X, a[4]=a[4]*(a[1]+b[1]))*(a[1]+b[1]), Parts):
Parts := eval(Parts, b[1]=1):

# finite part:
X := eval(Parts[2]+Parts[3], eps=0):
if numelems(findDivergences(X, {u1,u2,u3}))>0 then
	error "divergences in finite part":
end if:
X := eval(X, all2txy):
Y := hyperInt(X, {a[1],a[2],a[3],a[4],b[2]}):
FinitePart := fibrationBasis(Y, [x,y,t]);


# divergent part:
X := Parts[1]:

#Subs := eps = rho*(t+1)*(x-y)^2/(1-x)/(1-y)/(1-rho)/(t+x-rho*(t+y)):
#Subs := eps = rho*(t+1)*(y-x+rho*(t+y))/(1-x)/(1-y)/(1+rho):
Subs := eps = 2*(t+1)*(2*rho*t+rho*x+rho*y-x+y)*rho/(1-rho)/(rho+1)/(1-x)/(1-y):

X := eval(X, [Subs, op(all2txy)]):

Red := table():
_hyper_reduction_algorithm := cgSingleReductionClique:
S := irreducibles({denom(X)}):
Red[{}] := [S, combinat[choose](S,2)]:
cgReduction(Red, {x,y,t,rho}):
vars := suggestIntegrationOrder(Red):
printf(" - integration order: %a\n", vars):
if nops(vars)<5 then
	error "full order, e.g. [b[2], a[2], a[3], a[1], a[4]] expected":
end if:

vars := [op(vars), rho, x,y,t]:
print(vars):

# Only the last integration needs the transformation:
_hyper_ignore_nonlinear_polynomials := true:
_hyper_algebraic_roots:=false:
forgetAll():
X := hyperInt(Parts[1], vars[1..4]):
X := factor(eval(X, [Subs, op(all2txy)])):
printf("Letters before last integration:\n"):
findLetters(X);


printf("Last integration...\n"):
X := hyperInt(X, vars[5]):
printf("Letters after last integration:\n"):
findLetters(X);

printf("Fibration basis...\n"):
forgetAll():
_hyper_ignore_nonlinear_polynomials := false:
_hyper_algebraic_roots := true:
X := fibrationBasis(X, [rho,x,y,t]):
findLetters(X);

`series/Hlog2` := proc(var, word::list)
local S, T:
	if word=[] then
		return 1:
	end if:
	# trailing zeros?
	if word[-1]=0 then
		return series(add(series(u[1]*series(Hlog2(var, u[2]), var), var), u in regtail([[1,word]], 0, ln(var))), var):
	end if:

	S := series(Hlog2(var, word[2..]), var):
	if op(0,word[1]) in {Root, dlog} then
		T := diff(log(op(1,word[1])), var):
	else
		T := 1/(var-word[1]):
	end if:
	S:=S*series(T, var):
	S:=series(S,var):
	return series(add(var^(i+1)/(i+1)*coeff(S,var,i), i=0..order(S)-1)+O(var^(order(S)+1)), var):
end proc:



Expanded := eval(X, map(q->q=Hlog2(op(q)), select(q->op(1,q)=rho, selectfun(X,Hlog)))):



Expanded := series(Expanded, rho=0, 2):
if order(Expanded)<1 then
	error "higher order eps-pole":
end if:
X := limit(eval(Expanded, ln(rho)=LNRHO), rho=0):

printf("After expansion in eps:\n"):
X := eval(X, LNRHO=LNEP - ln(limit(diff(rhs(Subs), rho), rho=0)));

printf("Combined with finite part:\n"):
X := X + FinitePart:
X := fibrationBasis(X,[x,y,t]);

printf("With prefactor (1+p):\n"):
X := X + eval(X, Parity):
X := fibrationBasis(X,[x,y,t]);
X := eval(X, delta[x*y/t]^2=1):
X := eval(X, delta[t]^2=1):
X := eval(X, Pi^2=6*zeta[2]):

if FileTools[Exists]("results.mpl") then
	read "results.mpl":
end if:
Result[10, "even"] := X:
save Result, "results.mpl":


==> anc/int12.even.mpl <==
interface(errorbreak=2):
read "HyperInt.mpl":

read "IntDefs.mpl":
Parts := Integrand(12, "even", "list"):

# finite part:
FinPart := `+`(op(2.., Parts)):
FinPart := eval(FinPart, eps=0):
if numelems(findDivergences(FinPart, {u1,u2,u3}))>0 then
	error "divergences in finite part":
end if:
FinPart := hyperInt(eval(FinPart, b[1]=1), [a[1],a[4],a[2],a[3],b[2]]):
FinPart := fibrationBasis(FinPart, [u1,u2,u3]);
lprint(FinPart):

# divergent part:
X := Parts[1]:
X := factor(eval(X, [b[1]=A2-a[2],b[2]=A3-a[3]]));


X := eval(X, a[3]=1):
X := hyperInt(X, a[2]=0..A2):
X := hyperInt(X, A3=1..infinity):
X := factor(eval(scalarMul(X, A2^2), [a[4]=a[4]*A2,a[1]=a[1]*A2])):
X := hyperInt(X, A2):


# The following modifications implement the limit of iterated integrals with algebraic letters
reglimWordOld := eval(reglimWord):
reglimWord := proc(word::list, var)
global reglimWordOld, delta:
local expanded, p, X, SU:
option remember:
	expanded := []:
	for p in word do
		if type(p, 'ratpoly'('anything',var)) then
			expanded := [op(expanded), p]:
			next:
		end if:
		# if letter is algebraic, expand at var=0
		X := simplify(series(p, var)):
		X := convert(X, 'polynom'):
		if has(X, csgn) then
			print(X):
			error "csgn":
		end if:
		X := simplify(X):
		if X=0 then
			lprint(p):
			error "Hidden zero in reglimWord":
		end if:
		expanded := [op(expanded), X]:
	end do:
	reglimWordOld(expanded, var):
end proc:

# extension to include dlog()-forms of arbitrary rational functions:
linearFactors := proc(p, var)
local facts, sub, f, X, disc, pre, found, vanDeg, i, j:
local isPoly:
global delta:
option remember:
	facts := radnormal(p, 'expanded','rationalized'):
	if facts<>p then
		return linearFactors(facts, var):
	end if:
    facts := [];
    for sub in factors(p)[2] do
	if not has(sub[1], var) then next end if:
	isPoly := type(sub[1], 'polynom'('anything', var)):
	# 'coeffs' independent of var? (to catch e.g. x+sin(x))
	if isPoly then
		isPoly := not has({coeffs(sub[1], var)}, var):
	end if:
	if not isPoly then
		# just make sure that the form is convergent at zero
		X := series(sub[1],var) assuming eps>0:
		X := convert(X, 'polynom'):
		X := simplify(X) assuming eps>0:
		if X=0 then
			lprint(sub[1]):
			error "hidden zero!":
		end if:
		if has(X, csgn) then
			printf("csgn()'s:\n"):
			lprint(selectfun(X, csgn)):
			error "csgn()'s":
		end if:
		vanDeg := ldegree(X, var):

		f := sub[1]:
		if vanDeg<>0 then
			f := [[vanDeg, 0],[1, dlog(f*var^(-vanDeg))]]:
		else
			f := [[1, dlog(f)]]:
		end if:
        	facts := [seq([sub[2]*X[1], X[2]], X in f), op(facts)]:
		next:
	# Otherwise, we have a polynomial:
        elif degree(sub[1], var) = 1 then 
		f := -coeff(sub[1], var, 0)/coeff(sub[1], var, 1)
        elif _hyper_algebraic_roots then
		f := Root(sub[1], var)
        elif _hyper_solve_roots then
		f := [seq([sub[2], radnormal(f, 'expanded', 'rationalized')], f in solve(sub[1] = 0, var))]:
		if has(f, var) then
			print(facts, var):
			error "should not happen":
		end if:

		facts := [op(facts), op(f)]:
		next:
        else
		error "%1 does not factor linearly in %2\n", sub[1], var
        end if:
	f := radnormal(f, 'expanded', 'rationalized'):
        facts := [[sub[2], f], op(facts)]:
	if has(f, var) and (not has(f, {Root,dlog})) then
		print("sub"=sub):
		print("f"=f):
		error "should not happen":
	end if:
    end do:
    facts:
end proc:

# extend series expansion to iterated integrals with dlog(polynomial)-letters or algebraic letters
`series/Hlog` := proc(var, word::list, at)
local S, T:
	if word=[] then
		return 1:
	end if:
	# trailing zeros?
	if word[-1]=0 then
		return series(add(series(u[1]*series(Hlog(var, u[2]), var), var), u in regtail([[1,word]], 0, ln(var))), at):
	end if:

	S := simplify(series(Hlog(var, word[2..]), at)):
	if op(0,word[1]) in {Root, dlog} then
		T := diff(log(op(1,word[1])), var):
	else
		T := 1/(var-word[1]):
	end if:
	T:=radnormal(T,'expanded','rationalized'):
	S:=S*simplify(series(T, at)):
	S:=simplify(series(S,at)):
	return simplify(series(add(var^(i+1)/(i+1)*coeff(S,var,i), i=0..order(S)-1)+O(var^(order(S)+1)), at)):
end proc:


#Subs := eps = rho/(1+rho*u1)/(1+rho*u3):
Subs := [u1=u1*(1-eps*u3),u3=u3*(1-eps*u1)]:
vars := [a[1],a[4],eps,u1,u3]:
X := eval(X, Subs):
X := hyperInt(X, vars[1]):
vars := vars[2..]:

_hyper_verbosity := 10:
_hyper_verbose_frequency := 1:

_hyper_solve_roots := true:
delta[eps]:=signum(Im(u1)):

printf("fibration basis...\n"):
tab[4] := table(sparsereduced):
fibrationBasis(X, vars, tab[4]):
numelems(tab[4]);

printf("Last integration...\n"):
tab[5] := table(sparsereduced):
fibreIntegration(tab[4], vars, tab[5]):

S := {indices(tab[5], 'nolist')}:
map(op,map2(op,1,S));

numelems(tab[5]);

# Expansion:
Res := 0:
todo := numelems(tab[5]):
for term in [indices(tab[5], 'pairs')] do
	printf("todo: %d\n", todo):
	todo := todo-1:
	pre := simplify(series(radnormal(rhs(term),'expanded','rationalized'), eps, 3)):
	if order(pre)<1 then
		print(term):
		error "too small order in %1", pre:
	end if:
	pre := simplify(series(pre*Hlog(eps, lhs(term)[1]), eps, 3)):
	if order(pre)<1 then
		print(term):
		error "too small order: %1", pre:
	end if:
	pre := convert(eval(pre,ln(eps)=LNEP), 'polynom'):
	pre := add(factor(coeff(pre,eps,k))*eps^k, k=-4..0):
	pre := radnormal(pre, 'expanded', 'rationalized'):
	Res := Res + pre*Hlog(vars[-2], lhs(term)[-2])*Hlog(vars[-1], lhs(term)[-1]):
end do:

DivergentPart := fibrationBasis(Res, [u1,u3]);
DivergentPart := eval(DivergentPart, [Pi^2=6*zeta[2],signum(Im(u1))=delta[u1]]):
DivergentPart := limit(DivergentPart, eps=0):

Total := FinPart + DivergentPart:

Total := Total+eval(Total, Parity):

if FileTools[Exists]("results.mpl") then
	read "results.mpl":
end if:
Result[12, "even"] := Y:
save Result, "results.mpl":


==> anc/int13.even.mpl <==
interface(errorbreak=2):
read "HyperInt.mpl":

read "IntDefs.mpl":
X := Integrand(13, "even"):
X := eval(X, a[3]=1);
Subs := u2=q*(1-eps)^2/(q+eps^2)/(q+eps^3):
X := eval(X, Subs):

Red := table():
_hyper_reduction_algorithm := cgSingleReductionClique:
S := irreducibles({denom(X)}):
Red[{}] := [S, combinat[choose](S,2)]:
cgReduction(Red, {q,eps}):
vars := suggestIntegrationOrder(Red):
printf(" - integration order: %a\n", vars):
if nops(vars)<6 then
	error "full (length 6) integration sequence expected, e.g. [a[4], b[1], b[2], b[3], a[1], a[2]]":
end if:

_hyper_ignore_nonlinear_polynomials := true:
X := hyperInt(X, vars):
findLetters(X);

# We find that the rational prefactors are finite at eps->0:
X := map(q->[limit(q[1], eps=0), q[2]], X):
X := remove(q->q[1]=0, X):

printf("Fibration basis...\n"):
forgetAll():
_hyper_ignore_nonlinear_polynomials := false:
_hyper_algebraic_roots := true:
# Since the prefactor is finite at eps->0, we only need to keep log-divergences in eps:
projectOnto := table():
projectOnto[eps] := {eps}:
Y := fibrationBasis(X, [eps, q], false, projectOnto):
findLetters(Y);

printf("Expanding...\n"):
Expanded := series(Y, eps=0, 2):
Y := limit(eval(Expanded, ln(eps)=LNEP), eps=0);

Y := eval(Y, q=1/u2):
Y := fibrationBasis(Y, [u2]):

if FileTools[Exists]("results.mpl") then
	read "results.mpl":
end if:
Result[13, "even"] := Y:
save Result, "results.mpl":


==> anc/int14.even.mpl <==
interface(errorbreak=2):
read "HyperInt.mpl":

read "IntDefs.mpl":

Parts := Integrand(14, "even", "list"):
DivPart := Parts[1]:
FinPart := `+`(op(2.., Parts)):
FinPart := eval(FinPart, eps=0):

#====================================================================================
# Integrate finite part
#====================================================================================
# Check convergence:
if numelems(findDivergences(FinPart, {u1,u2,u3}))>0 then
	error "Divergent integral":
end if:

Red := table():
_hyper_reduction_algorithm := cgSingleReductionClique:
S := irreducibles({denom(FinPart)}):
Red[{}] := [S, combinat[choose](S,2)]:
cgReduction(Red, {u1,u2,u3}):
vars := suggestIntegrationOrder(Red):
printf(" - integration order: %a\n", vars):
#error "STOP":
vars := [a[1], a[2], b[1], b[2]]:
if not assigned(Red[{op(vars)}]) then
	error "integration order %1 failed", vars:
end if:

# First 4 integrations:
ResFin := hyperInt(eval(FinPart, a[3]=1), vars):
# For the final integration, reparametrize to rationalize the discriminant:
ResFin := eval(ResFin, all2txy):
# Fibration basis here is only necessary to explicitly remove a spurious letter:
_hyper_algebraic_roots := true:
ResFin := fibrationBasis(ResFin, [a[4],x,y,t]):
Letters := findLetters(ResFin);
if has(Letters[a[4]], Root) then
	error "root in last integration":
end if:
# Last integration:
_hyper_ignore_nonlinear_polynomials := true:
_hyper_algebraic_roots := false:
ResFin := hyperInt(ResFin, a[4]):

# Fibration basis:
_hyper_ignore_nonlinear_polynomials := false:
_hyper_algebraic_roots := true:
ResFin := fibrationBasis(ResFin, [x,y,t]);
printf("Letters in finite part:\n"):
print(findLetters(ResFin)):

#====================================================================================
# Integrate divergent part
#====================================================================================

# Check convergence:
if numelems(findDivergences(DivPart, {eps,u1,u2,u3}))>0 then
	error "Divergent integral":
end if:


Subs := eps = 2*(y-x+2*rho*x*y-rho*x-rho*y)*rho/(1-rho)/(1+rho):
vars := [a[1], b[1], a[2], b[2], a[3]]:

forgetAll():
_hyper_algebraic_roots := false:
_hyper_ignore_nonlinear_polynomials := true:
X := hyperInt(eval(DivPart,a[4]=1), vars[..-2]);
Letters := findLetters(X);
if has(Letters, Root) then
	error "Root letter":
end if:
X := eval(X, [op(all2txy), Subs]):

# Verify that the next integration is rational:
printf("fibration basis before last integration...\n"):
forgetAll():
_hyper_algebraic_roots := true:
_hyper_ignore_nonlinear_polynomials := false:
Y := fibrationBasis(X, [vars[-1],rho,x,y,t]):
printf("Letters:\n"):
Letters := findLetters(Y);
if has(Letters[vars[-1]], Root) then
	error "Root letter":
end if:

forgetAll():
_hyper_algebraic_roots := false:
_hyper_ignore_nonlinear_polynomials := true:
X := hyperInt(X, vars[-1]):
printf("Letters after integration:\n"):
Letters := findLetters(X);

printf("fibration basis...\n"):
forgetAll():
_hyper_algebraic_roots := true:
_hyper_ignore_nonlinear_polynomials := false:
Basis := fibrationBasis(X, [rho,x,y,t]):
printf("Letters:\n"):
Letters := findLetters(Basis);

Expanded := eval(Basis, map(q->q=Hlog2(op(q)), select(p->op(1,p)=rho, selectfun(Basis,Hlog)))):

# Extend series expansion to Hlog's with Root()-arguments
`series/Hlog2` := proc(var, word::list)
local S, T:
	if word=[] then
		return 1:
	end if:
	# trailing zeros?
	if word[-1]=0 then
		return series(add(series(u[1]*series(Hlog2(var, u[2]), var), var), u in regtail([[1,word]], 0, ln(var))), var):
	end if:

	S := series(Hlog2(var, word[2..]), var):
	if op(0,word[1]) in {Root, dlog} then
		T := diff(log(op(1,word[1])), var):
	else
		T := 1/(var-word[1]):
	end if:
	S:=S*series(T, var):
	S:=series(S,var):
	return series(add(var^(i+1)/(i+1)*coeff(S,var,i), i=0..order(S)-1)+O(var^(order(S)+1)), var):
end proc:

printf("Expanding...\n"):
Expanded := series(Expanded, rho=0, 2):
if order(Expanded)<1 then
	error "higher order eps-pole":
end if:
Y := limit(eval(Expanded, ln(rho)=LNRHO), rho=0);
Y := eval(Y, LNRHO=LNEP - ln(limit(diff(rhs(Subs),rho),rho=0)));
Total := eval(Y, all2txy)+ResFin:
printf("Combined finite and divergent parts:\n"):
Total := fibrationBasis(Total, [x,y,t]);
findLetters(Total);

if FileTools[Exists]("results.mpl") then
	read "results.mpl":
end if:
Result[14, "even"] := Total:
save Result, "results.mpl":



==> anc/int15.even.mpl <==
interface(errorbreak=2):
read "HyperInt.mpl":
_hyper_algebraic_roots:=true:

read "IntDefs.mpl":
X := Integrand(15, "even"):

#====================================================================================
# the divergence is independent of u3, so the u3-dependence is finite:
#====================================================================================

FinPart := factor(X-eval(X,u3=1)):
FinPart := eval(FinPart, eps=0):
if numelems(findDivergences(FinPart, {u1,u2,u3}))>0 then
	error "divergent integral":
end if:
FinPart := hyperInt(eval(FinPart, a[4]=1), [a[1],a[2],b[1],b[2],a[3]]):
FinPart := fibrationBasis(FinPart, [u1,u2,u3]):
printf("Finite part:\n"):
print(%):

#====================================================================================
# remaining (divergent) contribution is the value at u3=1:
#====================================================================================

DivPart := eval(X, u3=1):
if numelems(findDivergences(DivPart, {eps,u1,u2,u3}))>0 then
	error "divergent integral":
end if:

DivPart := eval(DivPart, a[4]=1):
DivPart := eval(DivPart, [b[2]=A-a[3],b[1]=B-a[2]]):

printf("After changing variables:\n"):
DivPart := factor(eval(DivPart, [a[1]=a[1]*B,a[2]=a[2]*B])*B^2);

Res := hyperInt(DivPart, [a[3]=0..A,a[2]=0..1,a[1],A,B]):
printf("Integration result:\n"):
Res := fibrationBasis(Res, [eps]);

Res := eval(series(Res, eps, 2), ln(eps)=LNEP):
printf("After expansion in eps:\n"):
Res := limit(Res, eps=0);


printf("Total (finite + divergent part):\n"):
X := Res+FinPart;

printf("With prefactor (1+r):\n"):
X := X + eval(X, Rotation):
X := fibrationBasis(X,[u1,u2,u3]);

if FileTools[Exists]("results.mpl") then
	read "results.mpl":
end if:
Result[15, "even"] := X:
save Result, "results.mpl":


==> anc/int9.even.mpl <==
interface(errorbreak=2):
read "HyperInt.mpl":

read "IntDefs.mpl":
X := Integrand(9, "even"):

X := eval(X, b[2]=b[2]*(u1*a[1]+a[4]))*(u1*a[1]+a[4]):
X := factor(eval(X, a[4]=1));

Subs := eps=rho/u3/u1/(1+rho)^2:
X := eval(X, Subs):

Red := table():
_hyper_reduction_algorithm := cgSingleReductionClique:
S := irreducibles({denom(X)}):
Red[{}] := [S, combinat[choose](S,2)]:
cgReduction(Red, {u1,u2,u3,rho}):
vars := suggestIntegrationOrder(Red):
printf(" - integration order: %a\n", vars):

if nops(vars)<5 then
	error "not linearly reducible, expected order [a[2], b[1], a[3], a[1], b[2]]":
end if:

_hyper_ignore_nonlinear_polynomials := true:
X := hyperInt(X, vars):
findLetters(X);

printf("Fibration basis...\n"):
_hyper_ignore_nonlinear_polynomials := false:
_hyper_algebraic_roots := true:
Y := fibrationBasis(X, [rho, u1]):
findLetters(Y);

Expanded := eval(Y, map(q->q=Hlog2(op(q)), select(p->op(1,p)=rho, selectfun(Y,Hlog)))):

# Extend series expansion to Hlog's with Root()-arguments
`series/Hlog2` := proc(var, word::list)
local S, T:
	if word=[] then
		return 1:
	end if:
	# trailing zeros?
	if word[-1]=0 then
		return series(add(series(u[1]*series(Hlog2(var, u[2]), var), var), u in regtail([[1,word]], 0, ln(var))), var):
	end if:

	S := series(Hlog2(var, word[2..]), var):
	if op(0,word[1]) in {Root, dlog} then
		T := diff(log(op(1,word[1])), var):
	else
		T := 1/(var-word[1]):
	end if:
	S:=S*series(T, var):
	S:=series(S,var):
	return series(add(var^(i+1)/(i+1)*coeff(S,var,i), i=0..order(S)-1)+O(var^(order(S)+1)), var):
end proc:

printf("Expanding...\n"):
Expanded := series(Expanded, rho=0, 2):
if order(Expanded)<1 then
	error "higher order eps-pole":
end if:
Y := limit(eval(Expanded, ln(rho)=LNRHO), rho=0);


Y := fibrationBasis(eval(Y, LNRHO=0), [u1])
     +collect(expand(Y-eval(Y, LNRHO=0)), LNRHO, factor):
Y := eval(Y, LNRHO=LNEP + ln(u3)+ln(u1));


# Apply (1+p):
printf("Final result:\n"):
IST := Y + eval(Y, Parity):
printf("Combined with (1+p):\n"):
IST := fibrationBasis(IST, [u1,u2,u3]);

if FileTools[Exists]("results.mpl") then
	read "results.mpl":
end if:
Result[9, "even"] := IST:
save Result, "results.mpl":

# Transform to notation in the paper:
IST := eval(IST, [u1=1-u1,u2=1-u2,u3=1-u3]):
IST := fibrationBasis(IST, [u1,u2,u3]):
IST := convert(IST, Hpl):
IST := eval(IST, [u1=1-u1,u2=1-u2,u3=1-u3]):
IST := collect(IST, LNEP):
printf("In paper conventions:\n"):
print(IST):
lprint(IST):



==> anc/integral_data.txt <==
(* kinematic definitions and conventions *)
(*     Refer to Appendix A of corresponding paper *)
(*     NB: v1,v2,v3 only appear in (the numerators of) Feynman parameter integrand formulae *)
(*
{t,x,y}={((-1+y3) (-1+y1 y2 y3))/((-1+y1) (-1+y2) y3),(1-y1 y2 y3)/(y1 y3-y1 y2 y3),(-1+y1 y2 y3)/(-1+y2)};
{u1,u2,u3}={(y1 (1-y2) (1-y3))/((1-y1 y2) (1-y1 y3)),((1-y1) y2 (1-y3))/((1-y1 y2) (1-y2 y3)),((1-y1) (1-y2) y3)/((1-y1 y3) (1-y2 y3))};
{v1,v2,v3}={((1-y1) (1-y1 y2 y3))/(y1 (1-y2 y3)),((1-y2) (1-y1 y2 y3))/(y2 (1-y1 y3)),((1-y3) (1-y1 y2 y3))/((1-y1 y2) y3)};

*)

(* integral definitions (see arXiv:1505.05886 or arXiv:1303.4734 for definitions of these ingredients) *)
intDef[1]=merge[chiralBox[1][{{6},{1},{2},{3,4,5}}],chiralBox[1][{{3},{4},{5},{6,1,2}}]];
intDef[2]=merge[chiralBox[1][{{2},{3},{4,5},{6,1}}],chiralBox[1][{{2},{3},{4},{5,6,1}}]]+merge[chiralBox[1][{{6},{5},{4,3},{2,1}}],chiralBox[1][{{6},{5},{4},{3,2,1}}]];
intDef[3]=merge[chiralBox[1][{{2},{3},{4,5},{6,1}}],chiralBox[1][{{6},{1},{2},{3,4,5}}]]+merge[chiralBox[1][{{6},{5},{4,3},{2,1}}],chiralBox[1][{{2},{1},{6},{5,4,3}}]];
intDef[4]=merge[chiralBox[1][{{2},{3},{4,5},{6,1}}],chiralBox[1][{{2},{3,4},{5},{6,1}}]]+merge[chiralBox[1][{{6},{5},{4,3},{2,1}}],chiralBox[1][{{6},{5,4},{3},{2,1}}]];
intDef[5]=merge[chiralBox[1][{{2},{3},{4,5},{6,1}}],chiralBox[1][{{4},{5},{6},{1,2,3}}]]+merge[chiralBox[1][{{6},{5},{4,3},{2,1}}],chiralBox[1][{{4},{3},{2},{1,6,5}}]];
intDef[6]=merge[chiralBox[1][{{2},{3},{4,5},{6,1}}],chiralBox[1][{{5},{6},{1},{2,3,4}}]]+merge[chiralBox[1][{{6},{5},{4,3},{2,1}}],chiralBox[1][{{3},{2},{1},{6,5,4}}]];
intDef[7]=merge[chiralBox[1][{{2},{3},{4,5},{6,1}}],chiralBox[1][{{1},{2,3},{4},{5,6}}]]+merge[chiralBox[1][{{6},{5},{4,3},{2,1}}],chiralBox[1][{{1},{6,5},{4},{3,2}}]];
intDef[8]=merge[chiralBox[1][{{2},{3},{4,5},{6,1}}],chiralBox[1][{{3},{4},{5},{6,1,2}}]]+merge[chiralBox[1][{{6},{5},{4,3},{2,1}}],chiralBox[1][{{5},{4},{3},{2,1,6}}]];
intDef[9]=merge[chiralBox[1][{{2},{3},{4,5},{6,1}}],chiralBox[1][{{3},{4,5},{6},{1,2}}]]+merge[chiralBox[1][{{6},{5},{4,3},{2,1}}],chiralBox[1][{{5},{4,3},{2},{1,6}}]];
intDef[10]=merge[chiralBox[1][{{1},{2},{3},{4,5,6}}],chiralBox[2][{{3},{4},{5},{6,1,2}}]]+merge[chiralBox[1][{{1},{6},{5},{4,3,2}}],chiralBox[2][{{5},{4},{3},{2,1,6}}]];
intDef[11]=merge[chiralBox[1][{{2},{3,4},{5},{6,1}}],chiralBox[2][{{3},{4},{5},{6,1,2}}]]+merge[chiralBox[1][{{6},{5,4},{3},{2,1}}],chiralBox[2][{{5},{4},{3},{2,1,6}}]];
intDef[12]=merge[chiralBox[1][{{2},{3},{4,5},{6,1}}],chiralBox[1][{{1},{2},{3},{4,5,6}}]]+merge[chiralBox[1][{{6},{5},{4,3},{2,1}}],chiralBox[1][{{1},{6},{5},{4,3,2}}]];
intDef[13]=merge[chiralBox[1][{{3},{4},{5},{6,1,2}}],chiralBox[2][{{3},{4},{5},{6,1,2}}]];
intDef[14]=merge[chiralBox[1][{{6},{1},{2},{3,4,5}}],chiralBox[1][{{1},{2,3},{4},{5,6}}]];
intDef[15]=merge[chiralBox[1][{{2},{1},{6},{5,4,3}}],chiralBox[1][{{3},{2},{1},{6,5,4}}]]+merge[chiralBox[1][{{6},{1},{2},{3,4,5}}],chiralBox[1][{{5},{6},{1},{2,3,4}}]];
intDef[16]=merge[chiralBox[1][{{1},{2,3},{4},{5,6}}],chiralBox[1][{{3},{4,5},{6},{1,2}}]];


(* Feynman parametric integrals---given as {even,odd} parts *)

(*    Nota bene: in all cases, the integrals are projective. 
                For *most* integrals, these are integrals over P^5
                represented in homogeneous coordinates by {a1,a2,a3,a4,b1,b2}.
                
                The exceptions to above are integrals {2,3,4}, which are over P^4 
                represented in homogeneous coordinates by {a1,a2,a3,b1,b2}.
 *)
feynInt[1]={-(u2/((a1+a2+a3+b1) (a3+a4+b2+a2 u2) (a1 a4+a2 a4 u1+a1 a3 u3) (a1 a4+a4 b1+a1 b2+b1 b2+a2 a4 u1+a2 b2 u1+a1 a3 u3+a3 b1 u3)))+(a2 (1-u1) u2+1/2 a3 (1-u1+u2-u3))/((a1+a2+a3+b1)^2 (a3+a4+b2+a2 u2) (a1 a4+a2 a4 u1+a1 a3 u3) (a1 a4+a4 b1+a1 b2+b1 b2+a2 a4 u1+a2 b2 u1+a1 a3 u3+a3 b1 u3))+(a3 u2 (1-u3)+1/2 a2 u2 (1-u1+u2-u3))/((a1+a2+a3+b1) (a3+a4+b2+a2 u2)^2 (a1 a4+a2 a4 u1+a1 a3 u3) (a1 a4+a4 b1+a1 b2+b1 b2+a2 a4 u1+a2 b2 u1+a1 a3 u3+a3 b1 u3)),-((a2 u1 u2 v1)/(2 (a1+a2+a3+b1) (a3+a4+b2+a2 u2)^2 (a1 a4+a2 a4 u1+a1 a3 u3) (a1 a4+a4 b1+a1 b2+b1 b2+a2 a4 u1+a2 b2 u1+a1 a3 u3+a3 b1 u3)))+(a3 u1 v1)/(2 (a1+a2+a3+b1)^2 (a3+a4+b2+a2 u2) (a1 a4+a2 a4 u1+a1 a3 u3) (a1 a4+a4 b1+a1 b2+b1 b2+a2 a4 u1+a2 b2 u1+a1 a3 u3+a3 b1 u3))};
feynInt[2]={(-1+u1)/(2 (a1+a3+b1) (a1+b1+b2) (a1 a2+a2 a3+a1 a3 u1) (a1 a2+a2 a3+a2 b1+a3 b2+a1 a3 u1+a3 b1 u1))+(-1+u3)/(2 (a1+a3+b1) (a1+b1+b2) (a1 a2+a2 a3+a1 a3 u3) (a1 a2+a2 a3+a2 b1+a3 b2+a1 a3 u3+a3 b1 u3)),0};
feynInt[3]={(1-u1)/(2 (a1+a3+b1) (a1+b1+b2) (a1 a2+a2 a3+a1 a3 u1) (a1 a2+a2 a3+a2 b1+a3 b2+a1 a3 u1+a3 b1 u1))+(1-u3)/(2 (a1+a3+b1) (a1+b1+b2) (a1 a2+a2 a3+a1 a3 u3) (a1 a2+a2 a3+a2 b1+a3 b2+a1 a3 u3+a3 b1 u3)),0};
feynInt[4]={-(u1/(2 (a1+b1+b2) (a1 a3+a2 a3+a1 a2 u1) (a3+b2+a1 u1+b1 u1) (a1 a3+a2 a3+a3 b1+a2 b2+a1 a2 u1+a2 b1 u1)))-u3/(2 (a1+b1+b2) (a1 a3+a2 a3+a1 a2 u3) (a3+b2+a1 u3+b1 u3) (a1 a3+a2 a3+a3 b1+a2 b2+a1 a2 u3+a2 b1 u3)),0};
feynInt[5]={(-3+u1-u2+3 u3)/(4 (a2+a3+a4+b1+b2) (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a3 u1+a1 u3))+(-3+3 u1-u2+u3)/(4 (a2+a3+a4+b1+b2) (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a1 u1+a3 u3))+(1/4 a3 (3-3 u1+u2-u3) u3+1/4 a4 (-1+u1+u2+3 u3-4 u1 u3)+1/4 b2 (-1+u1+u2+3 u3-4 u1 u3)+1/4 a1 (-2+3 u1-u1^2+2 u2-u1 u2+2 u3-3 u1 u3))/((a2+a3+a4+b1+b2) (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a1 u1+a3 u3)^2)+(1/2 a4 (u1-u3)+1/2 b2 (u1-u3)+1/2 a3 (1-u2+u1 u2-u3)+1/2 a1 (-1+u1+u2-u2 u3))/((a2+a3+a4+b1+b2)^2 (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a3 u1+a1 u3))+(1/2 a4 (-u1+u3)+1/2 b2 (-u1+u3)+1/2 a1 (-1+u2-u1 u2+u3)+1/2 a3 (1-u1-u2+u2 u3))/((a2+a3+a4+b1+b2)^2 (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a1 u1+a3 u3))+(1/4 a3 u1 (3-u1+u2-3 u3)+1/4 a4 (-1+3 u1+u2+u3-4 u1 u3)+1/4 b2 (-1+3 u1+u2+u3-4 u1 u3)+1/4 a1 (-2+2 u1+2 u2+3 u3-3 u1 u3-u2 u3-u3^2))/((a2+a3+a4+b1+b2) (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a3 u1+a1 u3)^2),(u1 v1)/(4 (a2+a3+a4+b1+b2) (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a1 u1+a3 u3))+(-(1/2) a1 u1 v1-(a3 u1 v1)/2-(a4 u1 v1)/2-(b2 u1 v1)/2)/((a2+a3+a4+b1+b2)^2 (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a1 u1+a3 u3))+(-(1/4) a4 u1 v1-(b2 u1 v1)/4+1/4 a1 (-2+u1) u1 v1-1/4 a3 u1 u3 v1)/((a2+a3+a4+b1+b2) (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a1 u1+a3 u3)^2)-(u3 v3)/(4 (a2+a3+a4+b1+b2) (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a3 u1+a1 u3))+((a1 u3 v3)/2+(a3 u3 v3)/2+(a4 u3 v3)/2+(b2 u3 v3)/2)/((a2+a3+a4+b1+b2)^2 (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a3 u1+a1 u3))+((a4 u3 v3)/4+(b2 u3 v3)/4+1/4 a3 u1 u3 v3-1/4 a1 (-2+u3) u3 v3)/((a2+a3+a4+b1+b2) (a1 a2+a2 a4+a1 a3 u2) (a1 a2+a2 a4+a1 b1+a4 b1+a2 b2+b1 b2+a1 a3 u2) (a4+b2+a3 u1+a1 u3)^2)};
feynInt[6]={(1-3 u1-u2-u3)/(4 (a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4 u1+b2 u1+a2 u2+b1 u2) (a1+a4+b2+a3 u3))+(1-u1-u2-3 u3)/(4 (a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4+b2+a3 u1) (a1+a2 u2+b1 u2+a4 u3+b2 u3))+(-(1/2) a1 (-1+u2) u3+1/2 a3 u1 (-1+u2) u3-1/2 a4 (u1-u3) u3-1/2 b2 (u1-u3) u3)/((a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4+b2+a3 u1) (a1+a2 u2+b1 u2+a4 u3+b2 u3)^2)+(-(1/2) a1 u1 (-1+u2)+1/2 a3 u1 (-1+u2) u3-1/2 a4 u1 (-u1+u3)-1/2 b2 u1 (-u1+u3))/((a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4 u1+b2 u1+a2 u2+b1 u2)^2 (a1+a4+b2+a3 u3))+(1/4 a1 (1+u1-u2-u3)+1/4 a3 u3 (-1-u1+u2+u3)+1/4 a4 (-1+3 u1+u2+u3-4 u1 u3)+1/4 b2 (-1+3 u1+u2+u3-4 u1 u3))/((a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4 u1+b2 u1+a2 u2+b1 u2) (a1+a4+b2+a3 u3)^2)+(1/4 a3 u1 (-1+u1+u2-u3)+1/4 a1 (1-u1-u2+u3)+1/4 a4 (-1+u1+u2+3 u3-4 u1 u3)+1/4 b2 (-1+u1+u2+3 u3-4 u1 u3))/((a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4+b2+a3 u1)^2 (a1+a2 u2+b1 u2+a4 u3+b2 u3)),(u1 v1)/(4 (a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4+b2+a3 u1) (a1+a2 u2+b1 u2+a4 u3+b2 u3))+((a1 u1 v1)/4-(a4 u1 v1)/4-(b2 u1 v1)/4-1/4 a3 u1^2 v1)/((a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4+b2+a3 u1)^2 (a1+a2 u2+b1 u2+a4 u3+b2 u3))+(-(1/2) a4 u1 u3 v1-1/2 b2 u1 u3 v1)/((a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4+b2+a3 u1) (a1+a2 u2+b1 u2+a4 u3+b2 u3)^2)+(u3 v3)/(4 (a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4 u1+b2 u1+a2 u2+b1 u2) (a1+a4+b2+a3 u3))+(-(1/2) a4 u1 u3 v3-1/2 b2 u1 u3 v3)/((a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4 u1+b2 u1+a2 u2+b1 u2)^2 (a1+a4+b2+a3 u3))+((a1 u3 v3)/4-(a4 u3 v3)/4-(b2 u3 v3)/4-1/4 a3 u3^2 v3)/((a1 a3+a2 a3+a2 a4) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a2 b2+b1 b2) (a1+a4 u1+b2 u1+a2 u2+b1 u2) (a1+a4+b2+a3 u3)^2)};
feynInt[7]={(-1-3 u1+u2+u3)/(4 (a1+a4+b2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a3+a4+b1+b2 u3) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a3 b2 u1+b1 b2 u1+a1 a4 u2+a2 b2 u3))+(-1+u1+u2-3 u3)/(4 (a1+a4+b2) (a3+a4+b1+b2 u1) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a2 b2 u1+a1 a4 u2+a3 b2 u3+b1 b2 u3))+(-(1/2) a1 b2 u1 u2 u3+1/2 a4 b2 (1-u1-u2+u1 u2-u3) u3-1/2 b2^2 u1 u3 (-1+u1+u3))/((a1+a4+b2) (a3+a4+b1+b2 u1) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a2 b2 u1+a1 a4 u2+a3 b2 u3+b1 b2 u3)^2)+(1/4 a4 (1+3 u1-u2-u3)+1/4 a1 (-1+u1+u2+u3)+1/4 b2 (1-u1-u2+(-1+4 u1) u3))/((a1+a4+b2)^2 (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a3+a4+b1+b2 u3) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a3 b2 u1+b1 b2 u1+a1 a4 u2+a2 b2 u3))+(-(1/2) a1 b2 u1 u2 u3-1/2 b2^2 u1 u3 (-1+u1+u3)+1/2 a4 b2 u1 (1-u1-u2-u3+u2 u3))/((a1+a4+b2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a3+a4+b1+b2 u3) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a3 b2 u1+b1 b2 u1+a1 a4 u2+a2 b2 u3)^2)+(1/4 a1 (-1+u1+u2+u3)+1/4 a4 (1-u1-u2+3 u3)+1/4 b2 (1-u2-u3+u1 (-1+4 u3)))/((a1+a4+b2)^2 (a3+a4+b1+b2 u1) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a2 b2 u1+a1 a4 u2+a3 b2 u3+b1 b2 u3)),(u1 v1)/(4 (a1+a4+b2) (a3+a4+b1+b2 u1) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a2 b2 u1+a1 a4 u2+a3 b2 u3+b1 b2 u3))+(1/2 a4 b2 u1 u3 v1+1/2 b2^2 u1^2 u3 v1)/((a1+a4+b2) (a3+a4+b1+b2 u1) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a2 b2 u1+a1 a4 u2+a3 b2 u3+b1 b2 u3)^2)+((a1 u1 v1)/4-(a4 u1 v1)/4-(b2 u2 v2)/4)/((a1+a4+b2)^2 (a3+a4+b1+b2 u1) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a2 b2 u1+a1 a4 u2+a3 b2 u3+b1 b2 u3))-(u3 v3)/(4 (a1+a4+b2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a3+a4+b1+b2 u3) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a3 b2 u1+b1 b2 u1+a1 a4 u2+a2 b2 u3))+((b2 u2 v2)/4-(a1 u3 v3)/4+(a4 u3 v3)/4)/((a1+a4+b2)^2 (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a3+a4+b1+b2 u3) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a3 b2 u1+b1 b2 u1+a1 a4 u2+a2 b2 u3))+(-(1/2) a4 b2 u1 u3 v3-1/2 b2^2 u1 u3^2 v3)/((a1+a4+b2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a3+a4+b1+b2 u3) (a1 a3+a2 a3+a2 a4+a1 b1+a2 b1+a3 b2 u1+b1 b2 u1+a1 a4 u2+a2 b2 u3)^2)};
feynInt[8]={(1/2 a3 (1-u1)+1/2 a4 (-1+u1)+1/2 b2 (-1+u1))/((a1 a3+a1 a4+a2 a4+a1 a2 del) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a2 b2+b1 b2+a1 a2 del+a1 b1 del) (a2+a3+b1+a4 u1+b2 u1)^2)-1/((a1 a3+a1 a4+a2 a4+a1 a2 del) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a2 b2+b1 b2+a1 a2 del+a1 b1 del) (a2+a3+b1+a4 u1+b2 u1))+(1/2 a3 (1-u3)+1/2 a4 (-1+u3)+1/2 b2 (-1+u3))/((a1 a3+a1 a4+a2 a4+a1 a2 del) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a2 b2+b1 b2+a1 a2 del+a1 b1 del) (a2+a3+b1+a4 u3+b2 u3)^2)-1/((a1 a3+a1 a4+a2 a4+a1 a2 del) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a2 b2+b1 b2+a1 a2 del+a1 b1 del) (a2+a3+b1+a4 u3+b2 u3)),0};
feynInt[9]={(-1+u3)/((a3+a4+b1+b2) (a4+b2+a3 del u1+b1 del u1+a1 u3) (a1 a3+a2 a4+a3 a4+a2 a3 del u1+a1 a2 u3) (a1 a3+a2 a4+a3 a4+a1 b1+a4 b1+a2 b2+a3 b2+b1 b2+a2 a3 del u1+a2 b1 del u1+a1 a2 u3))+(-1+u1)/((a3+a4+b1+b2) (a1 a3+a2 a4+a3 a4+a1 a2 u1+a2 a3 del u3) (a4+b2+a1 u1+a3 del u3+b1 del u3) (a1 a3+a2 a4+a3 a4+a1 b1+a4 b1+a2 b2+a3 b2+b1 b2+a1 a2 u1+a2 a3 del u3+a2 b1 del u3))+(-((a4 u1)/2)-(b2 u1)/2+1/2 a1 (-2+u1) u1)/((a3+a4+b1+b2)^2 (a1 a3+a2 a4+a3 a4+a1 a2 u1+a2 a3 del u3) (a4+b2+a1 u1+a3 del u3+b1 del u3) (a1 a3+a2 a4+a3 a4+a1 b1+a4 b1+a2 b2+a3 b2+b1 b2+a1 a2 u1+a2 a3 del u3+a2 b1 del u3))+(-((a4 u3)/2)-(b2 u3)/2+1/2 a1 (-2+u3) u3)/((a3+a4+b1+b2)^2 (a4+b2+a3 del u1+b1 del u1+a1 u3) (a1 a3+a2 a4+a3 a4+a2 a3 del u1+a1 a2 u3) (a1 a3+a2 a4+a3 a4+a1 b1+a4 b1+a2 b2+a3 b2+b1 b2+a2 a3 del u1+a2 b1 del u1+a1 a2 u3)),0};
feynInt[10]={-(u1/((a1 a3+a1 a4+a1 a2 del+a2 a4 u1) (a1 a3+a1 a4+a3 b1+a4 b1+a1 a2 del+a2 b1 del+a1 b2 del+b1 b2 del+a2 a4 u1+a4 b2 u1) (a1+a2+b1+b2+a3 u2) (a2+a3+b2+a4 u3)))-u3/((a2+a3+b2+a4 u1) (a1+a2+b1+b2+a3 u2) (a1 a3+a1 a4+a1 a2 del+a2 a4 u3) (a1 a3+a1 a4+a3 b1+a4 b1+a1 a2 del+a2 b1 del+a1 b2 del+b1 b2 del+a2 a4 u3+a4 b2 u3))+(1/2 a3 (1-u1-u2+2 u1 u2-u3)+1/2 a4 (-1+u1) (-1+u1+u2+u3))/((a1 a3+a1 a4+a1 a2 del+a2 a4 u1) (a1 a3+a1 a4+a3 b1+a4 b1+a1 a2 del+a2 b1 del+a1 b2 del+b1 b2 del+a2 a4 u1+a4 b2 u1) (a1+a2+b1+b2+a3 u2)^2 (a2+a3+b2+a4 u3))+(1/2 a3 (1+u1-u2-u3)+1/2 a4 (1-u1-u2-u3+2 u1 u3))/((a1 a3+a1 a4+a1 a2 del+a2 a4 u1) (a1 a3+a1 a4+a3 b1+a4 b1+a1 a2 del+a2 b1 del+a1 b2 del+b1 b2 del+a2 a4 u1+a4 b2 u1) (a1+a2+b1+b2+a3 u2) (a2+a3+b2+a4 u3)^2)+(1/2 a3 (1-u1-u2+u3)+1/2 a4 (1-u1-u2-u3+2 u1 u3))/((a2+a3+b2+a4 u1)^2 (a1+a2+b1+b2+a3 u2) (a1 a3+a1 a4+a1 a2 del+a2 a4 u3) (a1 a3+a1 a4+a3 b1+a4 b1+a1 a2 del+a2 b1 del+a1 b2 del+b1 b2 del+a2 a4 u3+a4 b2 u3))+(1/2 a4 (-1+u3) (-1+u1+u2+u3)+1/2 a3 (1-u1-u2-u3+2 u2 u3))/((a2+a3+b2+a4 u1) (a1+a2+b1+b2+a3 u2)^2 (a1 a3+a1 a4+a1 a2 del+a2 a4 u3) (a1 a3+a1 a4+a3 b1+a4 b1+a1 a2 del+a2 b1 del+a1 b2 del+b1 b2 del+a2 a4 u3+a4 b2 u3)),((a3 u1 v1)/2+(a4 u1 v1)/2)/((a2+a3+b2+a4 u1)^2 (a1+a2+b1+b2+a3 u2) (a1 a3+a1 a4+a2 a4 u3) (a1 a3+a1 a4+a3 b1+a4 b1+a2 a4 u3+a4 b2 u3))+((a3 u1 v1)/2+1/2 a4 u1 (1-u3) v1)/((a2+a3+b2+a4 u1) (a1+a2+b1+b2+a3 u2)^2 (a1 a3+a1 a4+a2 a4 u3) (a1 a3+a1 a4+a3 b1+a4 b1+a2 a4 u3+a4 b2 u3))+(-(1/2) a3 u3 v3-(a4 u3 v3)/2)/((a1 a3+a1 a4+a2 a4 u1) (a1 a3+a1 a4+a3 b1+a4 b1+a2 a4 u1+a4 b2 u1) (a1+a2+b1+b2+a3 u2) (a2+a3+b2+a4 u3)^2)+(-(1/2) a3 u3 v3-1/2 a4 (1-u1) u3 v3)/((a1 a3+a1 a4+a2 a4 u1) (a1 a3+a1 a4+a3 b1+a4 b1+a2 a4 u1+a4 b2 u1) (a1+a2+b1+b2+a3 u2)^2 (a2+a3+b2+a4 u3))};
feynInt[11]={(a2 (1-u1))/((a3+a4+b1+b2) (a2+a3+b1+a4 u1+b2 u1)^2 (a1 a3+a1 a4+a2 a4+a3 a4 del u2) (a1 a3+a1 a4+a2 a4+a1 b1+a1 b2+a2 b2+a3 a4 del u2+a4 b1 del u2+a3 b2 del u2+b1 b2 del u2))+(-1+u1)/((a3+a4+b1+b2) (a2+a3+b1+a4 u1+b2 u1) (a1 a3+a1 a4+a2 a4+a3 a4 del u2) (a1 a3+a1 a4+a2 a4+a1 b1+a1 b2+a2 b2+a3 a4 del u2+a4 b1 del u2+a3 b2 del u2+b1 b2 del u2))+(a2 (1-u3))/((a3+a4+b1+b2) (a1 a3+a1 a4+a2 a4+a3 a4 del u2) (a1 a3+a1 a4+a2 a4+a1 b1+a1 b2+a2 b2+a3 a4 del u2+a4 b1 del u2+a3 b2 del u2+b1 b2 del u2) (a2+a3+b1+a4 u3+b2 u3)^2)+(-1+u3)/((a3+a4+b1+b2) (a1 a3+a1 a4+a2 a4+a3 a4 del u2) (a1 a3+a1 a4+a2 a4+a1 b1+a1 b2+a2 b2+a3 a4 del u2+a4 b1 del u2+a3 b2 del u2+b1 b2 del u2) (a2+a3+b1+a4 u3+b2 u3)),0};
feynInt[12]={(a4^2 (1-u3))/(2 (a2+a3+b1+b2) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a1 a2 del+a2 a3 del u1+a3 a4 u3) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a2 a3 del u1+a3 b1 del u1+a2 b2 del u1+b1 b2 del u1+a3 a4 u3+a4 b2 u3)^2)+(a4^2 (1-u3))/(2 (a2+a3+b1+b2) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a1 a2 del+a2 a3 del u1+a3 a4 u3)^2 (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a2 a3 del u1+a3 b1 del u1+a2 b2 del u1+b1 b2 del u1+a3 a4 u3+a4 b2 u3))-1/((a2+a3+b1+b2) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a1 a2 del+a2 a3 del u1+a3 a4 u3) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a2 a3 del u1+a3 b1 del u1+a2 b2 del u1+b1 b2 del u1+a3 a4 u3+a4 b2 u3))+(a4 (-1+u3))/(2 (a2+a3+b1+b2)^2 (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a1 a2 del+a2 a3 del u1+a3 a4 u3) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a2 a3 del u1+a3 b1 del u1+a2 b2 del u1+b1 b2 del u1+a3 a4 u3+a4 b2 u3))+(a4^2 (1-u1))/(2 (a2+a3+b1+b2) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a1 a2 del+a3 a4 u1+a2 a3 del u3) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a3 a4 u1+a4 b2 u1+a2 a3 del u3+a3 b1 del u3+a2 b2 del u3+b1 b2 del u3)^2)+(a4^2 (1-u1))/(2 (a2+a3+b1+b2) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a1 a2 del+a3 a4 u1+a2 a3 del u3)^2 (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a3 a4 u1+a4 b2 u1+a2 a3 del u3+a3 b1 del u3+a2 b2 del u3+b1 b2 del u3))-1/((a2+a3+b1+b2) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a1 a2 del+a3 a4 u1+a2 a3 del u3) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a3 a4 u1+a4 b2 u1+a2 a3 del u3+a3 b1 del u3+a2 b2 del u3+b1 b2 del u3))+(a4 (-1+u1))/(2 (a2+a3+b1+b2)^2 (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a1 a2 del+a3 a4 u1+a2 a3 del u3) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a3 a4 u1+a4 b2 u1+a2 a3 del u3+a3 b1 del u3+a2 b2 del u3+b1 b2 del u3)),0};
feynInt[13]={-(1/((a1 a3+a1 a4+a2 a4+a1 a2 del+a2 a3 del+a3 a4 del u2) (a1+a2+b1+b2+a3 del u2+b3 del u2) (a1 a3+a1 a4+a2 a4+a3 b1+a4 b1+a4 b2+a1 b3+b1 b3+a1 a2 del+a2 a3 del+a2 b1 del+a1 b2 del+a3 b2 del+b1 b2 del+a2 b3 del+b2 b3 del+a3 a4 del u2+a4 b3 del u2)^2)),0};
feynInt[14]={(-1+u2)/((a2+b1+b2+a3 u1) (a3+b2+a2 del+b1 del+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a2 del+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a1 a4 u2+a4 b2 u3))+(1/2 a3 b2 (-1+u1+u2-u3)+1/2 a4 b2 (-1+u1+u2+u3-2 u2 u3))/((a2+b1+b2+a3 u1) (a3+b2+a2 del+b1 del+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a2 del+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a1 a4 u2+a4 b2 u3)^2)+(1/2 a4 u2 (-1-u1+u2+u3)+(a3 (-2 u1 u2 u3+u3 (-1+u1+u2+u3)))/(2 u3))/((a2+b1+b2+a3 u1)^2 (a3+b2+a2 del+b1 del+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a2 del+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a1 b2+a1 a2 del+a1 b1 del+a1 a4 u2+a4 b2 u3)),(-(1/2) a3 b2 u3 v3-1/2 a4 b2 u3 v3)/((a2+b1+b2+a3 u1) (a3+b2+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a1 b2+a1 a4 u2+a4 b2 u3)^2)+((a3 u2 v2)/2+1/2 a4 u2 u3 v3)/((a2+b1+b2+a3 u1)^2 (a3+b2+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a3 b1+a4 b1+a1 b2+a1 a4 u2+a4 b2 u3))};
feynInt[15]={(a4 (-1+u1))/((a1 a3+a1 a4+a2 a4+a1 a2 del+a2 a3 del) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a2 a3 del+a1 b1 del+a3 b1 del+a2 b2 del+b1 b2 del) (a2+a3+b1+b2+a4 u1)^2)-1/((a1 a3+a1 a4+a2 a4+a1 a2 del+a2 a3 del) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a2 a3 del+a1 b1 del+a3 b1 del+a2 b2 del+b1 b2 del) (a2+a3+b1+b2+a4 u1))+(a4 (-1+u3))/((a1 a3+a1 a4+a2 a4+a1 a2 del+a2 a3 del) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a2 a3 del+a1 b1 del+a3 b1 del+a2 b2 del+b1 b2 del) (a2+a3+b1+b2+a4 u3)^2)-1/((a1 a3+a1 a4+a2 a4+a1 a2 del+a2 a3 del) (a3+a4+b2+a2 del+b1 del) (a1 a3+a1 a4+a2 a4+a4 b1+a1 b2+a1 a2 del+a2 a3 del+a1 b1 del+a3 b1 del+a2 b2 del+b1 b2 del) (a2+a3+b1+b2+a4 u3)),0};
feynInt[16]={-(u3/((a2+b1+a3 u1+b2 u1) (a3+b1+b2+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a1 b2+a2 b2+a1 a4 u2+a4 b1 u3)))+(-a4 u1 u2 u3+1/2 a2 (-1+u1+u2+u3))/((a2+b1+a3 u1+b2 u1)^2 (a3+b1+b2+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a1 b2+a2 b2+a1 a4 u2+a4 b1 u3))+(-a2 b1 u3+1/2 a4 b1 u3 (-1+u1+u2+u3))/((a2+b1+a3 u1+b2 u1) (a3+b1+b2+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a1 b2+a2 b2+a1 a4 u2+a4 b1 u3)^2),(a2 u1 v1)/(2 (a2+b1+a3 u1+b2 u1)^2 (a3+b1+b2+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a1 b2+a2 b2+a1 a4 u2+a4 b1 u3))-(a4 b1 u2 u3 v2)/(2 (a2+b1+a3 u1+b2 u1) (a3+b1+b2+a4 u2) (a1 a3+a2 a3+a2 a4+a1 a4 u2) (a1 a3+a2 a3+a2 a4+a1 b1+a1 b2+a2 b2+a1 a4 u2+a4 b1 u3)^2)};

(* Nota bene: in the expressions below, we use a mixture of 
   "Goncharov" (g[weights__][z_]) & "Harmonic" (h[weights__][z_]) polylogarithms.
   Conventionally, we have defined,
   h[weights__][z_]:=Power[-1,Count[{weights},1]]g[weights][1-z];
   
Finally, please know that:
logdel=\log(\delta)---the regulator of infrared divergences. 
*)

(* odd parts of integrals *)
oddInt[1]=0;
oddInt[2]=0;
oddInt[3]=0;
oddInt[4]=0;
oddInt[5]=1/2 zeta[2] g[-1][t] g[1][x]+1/2 zeta[2] g[1][t] g[1][x]-1/2 zeta[2] g[-1][t] g[1][y]-1/2 zeta[2] g[1][t] g[1][y]-1/2 zeta[2] g[1][x] g[1][y]+1/2 zeta[2] g[1][x] g[1-t][y]-1/2 zeta[2] g[-1][t] g[-t][x]+1/2 zeta[2] g[1][t] g[-t][x]+1/2 zeta[2] g[1][y] g[-t][x]+1/2 zeta[2] g[1-t][y] g[-t][x]+1/2 zeta[2] g[-1][t] g[-t][y]-1/2 zeta[2] g[1][t] g[-t][y]-1/2 g[1][x] g[1][y] g[-1,-1][t]-1/2 g[1][y] g[-t][x] g[-1,-1][t]+g[1][x] g[-t][y] g[-1,-1][t]+1/2 g[1][x] g[1][y] g[0,-1][t]-g[1][x] g[1-t][y] g[0,-1][t]+1/2 g[1][y] g[-t][x] g[0,-1][t]-g[1-t][y] g[-t][x] g[0,-1][t]-1/2 zeta[2] g[0,1][x]-1/2 g[-1,-1][t] g[0,1][x]+1/2 g[0,-1][t] g[0,1][x]+zeta[2] g[0,1][y]+g[-1,-1][t] g[0,1][y]-g[0,-1][t] g[0,1][y]-1/2 g[-1][t] g[1][y] g[0,-t][x]+g[-1,-1][t] g[0,-t][x]-g[-1,-1][t] g[0,-t][y]+1/2 zeta[2] g[0,-(t/y)][x]-1/2 zeta[2] g[0,-((t (-1+y))/(t+y))][x]+1/2 g[-1][t] g[-t][y] g[0,-((t (-1+y))/(t+y))][x]-1/2 g[-1,-1][t] g[0,-((t (-1+y))/(t+y))][x]+1/2 g[0,-1][t] g[0,-((t (-1+y))/(t+y))][x]+1/2 zeta[2] g[1,1][y]+1/2 g[-1,-1][t] g[1,1][y]-1/2 g[0,-1][t] g[1,1][y]-1/2 zeta[2] g[1,1-t][y]+g[0,-1][t] g[1,1-t][y]-1/2 g[-1][t] g[1][y] g[1,-t][x]+g[-1,-1][t] g[1,-t][x]+1/2 g[-1][t] g[1][x] g[1,-t][y]-g[-1,-1][t] g[1,-t][y]+1/2 zeta[2] g[1,1-t-y][x]+1/2 g[-1][t] g[1][y] g[1,1-t-y][x]-1/2 g[-1][t] g[-t][y] g[1,1-t-y][x]-g[0,-1][t] g[1,1-t-y][x]-1/2 zeta[2] g[1,-(t/y)][x]-1/2 zeta[2] g[1,-((t (-1+y))/(t+y))][x]+1/2 g[-1][t] g[-t][y] g[1,-((t (-1+y))/(t+y))][x]-1/2 g[-1,-1][t] g[1,-((t (-1+y))/(t+y))][x]+1/2 g[0,-1][t] g[1,-((t (-1+y))/(t+y))][x]+1/2 g[-1][t] g[1][x] g[1-t,1][y]+1/2 g[-1][t] g[-t][x] g[1-t,1][y]-1/2 g[-1][t] g[1][x] g[1-t,-t][y]-1/2 g[-1][t] g[-t][x] g[1-t,-t][y]+1/2 g[-1][t] g[-t][y] g[-t,1][x]-g[-1,-1][t] g[-t,1][x]+g[0,-1][t] g[-t,1][x]-1/2 zeta[2] g[-t,1][y]-1/2 g[-1][t] g[1][x] g[-t,1][y]+1/2 g[-1,-1][t] g[-t,1][y]-1/2 g[0,-1][t] g[-t,1][y]-1/2 g[0,-((t (-1+y))/(t+y))][x] g[-t,1][y]+1/2 g[1,1-t-y][x] g[-t,1][y]-1/2 g[1,-((t (-1+y))/(t+y))][x] g[-t,1][y]-1/2 g[-t,1][x] g[-t,1][y]-1/2 zeta[2] g[-t,1-t][y]+g[0,-1][t] g[-t,1-t][y]+1/2 zeta[2] g[-t,1-t-y][x]+1/2 g[-1][t] g[1][y] g[-t,1-t-y][x]-1/2 g[-1][t] g[-t][y] g[-t,1-t-y][x]-g[0,-1][t] g[-t,1-t-y][x]+1/2 g[-t,1][y] g[-t,1-t-y][x]-1/2 zeta[2] g[-t,-(t/y)][x]+1/2 zeta[2] g[-t,-((t (-1+y))/(t+y))][x]-1/2 g[-1][t] g[-t][y] g[-t,-((t (-1+y))/(t+y))][x]+1/2 g[-1,-1][t] g[-t,-((t (-1+y))/(t+y))][x]-1/2 g[0,-1][t] g[-t,-((t (-1+y))/(t+y))][x]+1/2 g[-t,1][y] g[-t,-((t (-1+y))/(t+y))][x]-3/2 g[1][x] g[-1,-1,-1][t]+3/2 g[1][y] g[-1,-1,-1][t]+3/2 g[-t][x] g[-1,-1,-1][t]-3/2 g[-t][y] g[-1,-1,-1][t]+1/2 g[1][x] g[-1,0,-1][t]-1/2 g[1][y] g[-1,0,-1][t]-1/2 g[-t][x] g[-1,0,-1][t]+1/2 g[-t][y] g[-1,0,-1][t]+5/2 g[1][x] g[0,-1,-1][t]-5/2 g[1][y] g[0,-1,-1][t]-1/2 g[1][x] g[0,0,-1][t]+1/2 g[1][y] g[0,0,-1][t]-1/2 g[1][y] g[0,0,-(t/y)][x]-1/2 g[-1][t] g[0,1,-t][y]-1/2 g[-1][t] g[0,-t,1][x]+1/2 g[-1][t] g[0,-t,1][y]+1/2 g[1][y] g[0,-t,-(t/y)][x]+1/2 g[1][y] g[0,-(t/y),-(t/y)][x]+1/2 g[-1][t] g[0,-((t (-1+y))/(t+y)),-t][x]-1/2 g[1][y] g[0,-((t (-1+y))/(t+y)),-t][x]-g[1][x] g[1,0,-1][t]+g[1][y] g[1,0,-1][t]-g[-t][x] g[1,0,-1][t]+g[-t][y] g[1,0,-1][t]+1/2 g[1][y] g[1,0,-(t/y)][x]-1/2 g[-1][t] g[1,1,-t][y]-1/2 g[-1][t] g[1,1-t,1][y]+1/2 g[-1][t] g[1,1-t,-t][y]-1/2 g[-1][t] g[1,-t,1][x]+1/2 g[-1][t] g[1,-t,1][y]-1/2 g[1][x] g[1,-t,1][y]+1/2 g[1][y] g[1,-t,-(t/y)][x]+1/2 g[-1][t] g[1,1-t-y,1][x]-1/2 g[-1][t] g[1,1-t-y,-t][x]+1/2 g[1][y] g[1,1-t-y,-t][x]-1/2 g[1][y] g[1,1-t-y,-(t/y)][x]-1/2 g[1][y] g[1,-(t/y),-(t/y)][x]+1/2 g[-1][t] g[1,-((t (-1+y))/(t+y)),-t][x]-1/2 g[1][y] g[1,-((t (-1+y))/(t+y)),-t][x]+1/2 g[1][x] g[1-t,-t,1][y]+1/2 g[-t][x] g[1-t,-t,1][y]+1/2 g[-1][t] g[-t,1,-t][x]-1/2 g[1][y] g[-t,1,-t][x]+1/2 g[1][y] g[-t,1,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t,1][y]+1/2 g[-1][t] g[-t,1-t,-t][y]+1/2 g[-1][t] g[-t,1-t-y,1][x]-1/2 g[-1][t] g[-t,1-t-y,-t][x]+1/2 g[1][y] g[-t,1-t-y,-t][x]-1/2 g[1][y] g[-t,1-t-y,-(t/y)][x]-1/2 g[1][y] g[-t,-(t/y),-(t/y)][x]-1/2 g[-1][t] g[-t,-((t (-1+y))/(t+y)),-t][x]+1/2 g[1][y] g[-t,-((t (-1+y))/(t+y)),-t][x]-1/2 g[0,0,1,-(t/y)][x]-1/2 g[0,0,-(t/y),1][x]+g[0,0,-(t/y),-(t/y)][x]-1/2 g[0,1,0,-(t/y)][x]+1/2 g[0,1,-t,1][y]+1/2 g[0,1,-(t/y),-(t/y)][x]+1/2 g[0,-t,1,-(t/y)][x]+1/2 g[0,-t,-(t/y),1][x]-g[0,-t,-(t/y),-(t/y)][x]+1/2 g[0,-(t/y),0,-(t/y)][x]+1/2 g[0,-(t/y),1,-(t/y)][x]+1/2 g[0,-(t/y),-(t/y),1][x]-3/2 g[0,-(t/y),-(t/y),-(t/y)][x]+1/2 g[0,-((t (-1+y))/(t+y)),0,-(t/y)][x]-1/2 g[0,-((t (-1+y))/(t+y)),1,-(t/y)][x]-1/2 g[0,-((t (-1+y))/(t+y)),-t,1][x]+1/2 g[0,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+1/2 g[1,0,0,-(t/y)][x]+1/2 g[1,0,1,-(t/y)][x]+1/2 g[1,0,-(t/y),1][x]-3/2 g[1,0,-(t/y),-(t/y)][x]+1/2 g[1,1,-t,1][y]-1/2 g[1,1-t,-t,1][y]+1/2 g[1,-t,1,-(t/y)][x]+1/2 g[1,-t,-(t/y),1][x]-g[1,-t,-(t/y),-(t/y)][x]+1/2 g[1,1-t-y,-t,1][x]-1/2 g[1,1-t-y,-t,-(t/y)][x]-1/2 g[1,1-t-y,-(t/y),1][x]+1/2 g[1,1-t-y,-(t/y),-(t/y)][x]-1/2 g[1,-(t/y),0,-(t/y)][x]-1/2 g[1,-(t/y),1,-(t/y)][x]-1/2 g[1,-(t/y),-(t/y),1][x]+3/2 g[1,-(t/y),-(t/y),-(t/y)][x]+1/2 g[1,-((t (-1+y))/(t+y)),0,-(t/y)][x]-1/2 g[1,-((t (-1+y))/(t+y)),1,-(t/y)][x]-1/2 g[1,-((t (-1+y))/(t+y)),-t,1][x]+1/2 g[1,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+1/2 g[-t,1,0,-(t/y)][x]-1/2 g[-t,1,-t,1][x]+1/2 g[-t,1,-t,-(t/y)][x]+1/2 g[-t,1,-(t/y),1][x]-g[-t,1,-(t/y),-(t/y)][x]-1/2 g[-t,1-t,-t,1][y]+1/2 g[-t,1-t-y,-t,1][x]-1/2 g[-t,1-t-y,-t,-(t/y)][x]-1/2 g[-t,1-t-y,-(t/y),1][x]+1/2 g[-t,1-t-y,-(t/y),-(t/y)][x]-1/2 g[-t,-(t/y),0,-(t/y)][x]-1/2 g[-t,-(t/y),1,-(t/y)][x]-1/2 g[-t,-(t/y),-(t/y),1][x]+3/2 g[-t,-(t/y),-(t/y),-(t/y)][x]-1/2 g[-t,-((t (-1+y))/(t+y)),0,-(t/y)][x]+1/2 g[-t,-((t (-1+y))/(t+y)),1,-(t/y)][x]+1/2 g[-t,-((t (-1+y))/(t+y)),-t,1][x]-1/2 g[-t,-((t (-1+y))/(t+y)),-t,-(t/y)][x];
oddInt[6]=0;
oddInt[7]=-oddInt[5];
oddInt[8]=0;
oddInt[9]=0;
oddInt[10]=-(1/2) zeta[2] g[-1][t] g[1][x]+1/2 zeta[2] g[1][t] g[1][x]+1/2 zeta[2] g[-1][t] g[1][y]-1/2 zeta[2] g[1][t] g[1][y]-1/2 zeta[2] g[1][x] g[1][y]+1/2 zeta[2] g[1][x] g[1-t][y]+1/2 zeta[2] g[-1][t] g[-t][x]+1/2 zeta[2] g[1][t] g[-t][x]-1/2 zeta[2] g[1][y] g[-t][x]+1/2 zeta[2] g[1-t][y] g[-t][x]-1/2 zeta[2] g[-1][t] g[-t][y]-1/2 zeta[2] g[1][t] g[-t][y]-1/2 g[1][x] g[1][y] g[-1,-1][t]-3/2 g[1][y] g[-t][x] g[-1,-1][t]+2 g[1][x] g[-t][y] g[-1,-1][t]+1/2 g[1][x] g[1][y] g[0,-1][t]-g[1][x] g[1-t][y] g[0,-1][t]+g[1][y] g[-t][x] g[0,-1][t]-g[1-t][y] g[-t][x] g[0,-1][t]+1/2 zeta[2] g[0,1][x]-1/2 g[-1][t] g[-t][y] g[0,1][x]+1/2 g[-1,-1][t] g[0,1][x]-1/2 g[0,-1][t] g[0,1][x]-1/2 zeta[2] g[0,-(t/y)][x]-1/2 g[-1][t] g[1][y] g[0,-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[0,-(t/y)][x]+1/2 g[0,-1][t] g[0,-(t/y)][x]-1/2 zeta[2] g[0,-((t (-1+y))/(t+y))][x]+1/2 g[-1][t] g[-t][y] g[0,-((t (-1+y))/(t+y))][x]-1/2 g[-1,-1][t] g[0,-((t (-1+y))/(t+y))][x]+1/2 g[0,-1][t] g[0,-((t (-1+y))/(t+y))][x]+1/2 zeta[2] g[1,1][y]+1/2 g[-1,-1][t] g[1,1][y]-1/2 g[0,-1][t] g[1,1][y]-1/2 zeta[2] g[1,1-t][y]+g[0,-1][t] g[1,1-t][y]-g[-1][t] g[1][y] g[1,-t][x]+2 g[-1,-1][t] g[1,-t][x]+1/2 g[-1][t] g[1][x] g[1,-t][y]+1/2 g[-1][t] g[-t][x] g[1,-t][y]-2 g[-1,-1][t] g[1,-t][y]+1/2 zeta[2] g[1,1-t-y][x]+1/2 g[-1][t] g[1][y] g[1,1-t-y][x]-1/2 g[-1][t] g[-t][y] g[1,1-t-y][x]-g[0,-1][t] g[1,1-t-y][x]+1/2 zeta[2] g[1,-(t/y)][x]+1/2 g[-1][t] g[1][y] g[1,-(t/y)][x]-1/2 g[-1][t] g[-t][y] g[1,-(t/y)][x]-1/2 g[0,-1][t] g[1,-(t/y)][x]-1/2 zeta[2] g[1,-((t (-1+y))/(t+y))][x]+1/2 g[-1][t] g[-t][y] g[1,-((t (-1+y))/(t+y))][x]-1/2 g[-1,-1][t] g[1,-((t (-1+y))/(t+y))][x]+1/2 g[0,-1][t] g[1,-((t (-1+y))/(t+y))][x]+1/2 g[-1][t] g[1][x] g[1-t,1][y]+1/2 g[-1][t] g[-t][x] g[1-t,1][y]-1/2 g[-1][t] g[1][x] g[1-t,-t][y]-1/2 g[-1][t] g[-t][x] g[1-t,-t][y]-zeta[2] g[-t,1][x]+g[-1][t] g[-t][y] g[-t,1][x]-2 g[-1,-1][t] g[-t,1][x]+3/2 g[0,-1][t] g[-t,1][x]+1/2 zeta[2] g[-t,1][y]-g[-1][t] g[1][x] g[-t,1][y]+3/2 g[-1,-1][t] g[-t,1][y]-g[0,-1][t] g[-t,1][y]+1/2 g[0,1][x] g[-t,1][y]-1/2 g[0,-(t/y)][x] g[-t,1][y]-1/2 g[0,-((t (-1+y))/(t+y))][x] g[-t,1][y]+1/2 g[1,1-t-y][x] g[-t,1][y]+1/2 g[1,-(t/y)][x] g[-t,1][y]-1/2 g[1,-((t (-1+y))/(t+y))][x] g[-t,1][y]-g[-t,1][x] g[-t,1][y]-1/2 zeta[2] g[-t,1-t][y]+g[0,-1][t] g[-t,1-t][y]+1/2 zeta[2] g[-t,1-t-y][x]+1/2 g[-1][t] g[1][y] g[-t,1-t-y][x]-1/2 g[-1][t] g[-t][y] g[-t,1-t-y][x]-g[0,-1][t] g[-t,1-t-y][x]+1/2 g[-t,1][y] g[-t,1-t-y][x]+1/2 zeta[2] g[-t,-(t/y)][x]+1/2 g[-1][t] g[1][y] g[-t,-(t/y)][x]-1/2 g[-1][t] g[-t][y] g[-t,-(t/y)][x]-1/2 g[0,-1][t] g[-t,-(t/y)][x]+1/2 g[-t,1][y] g[-t,-(t/y)][x]+1/2 zeta[2] g[-t,-((t (-1+y))/(t+y))][x]-1/2 g[-1][t] g[-t][y] g[-t,-((t (-1+y))/(t+y))][x]+1/2 g[-1,-1][t] g[-t,-((t (-1+y))/(t+y))][x]-1/2 g[0,-1][t] g[-t,-((t (-1+y))/(t+y))][x]+1/2 g[-t,1][y] g[-t,-((t (-1+y))/(t+y))][x]-7/2 g[1][x] g[-1,-1,-1][t]+7/2 g[1][y] g[-1,-1,-1][t]+7/2 g[-t][x] g[-1,-1,-1][t]-7/2 g[-t][y] g[-1,-1,-1][t]+g[1][x] g[-1,0,-1][t]-g[1][y] g[-1,0,-1][t]-g[-t][x] g[-1,0,-1][t]+g[-t][y] g[-1,0,-1][t]+7/2 g[1][x] g[0,-1,-1][t]-7/2 g[1][y] g[0,-1,-1][t]-1/2 g[-1][t] g[0,1,-t][x]+1/2 g[1][y] g[0,1,-t][x]-1/2 g[1][y] g[0,1,-(t/y)][x]-1/2 g[-1][t] g[0,-(t/y),1][x]+1/2 g[-1][t] g[0,-(t/y),-t][x]-1/2 g[1][y] g[0,-(t/y),-t][x]+3/2 g[1][y] g[0,-(t/y),-(t/y)][x]+1/2 g[-1][t] g[0,-((t (-1+y))/(t+y)),-t][x]-1/2 g[1][y] g[0,-((t (-1+y))/(t+y)),-t][x]-g[1][x] g[1,0,-1][t]+g[1][y] g[1,0,-1][t]-g[-t][x] g[1,0,-1][t]+g[-t][y] g[1,0,-1][t]+1/2 g[1][y] g[1,0,-(t/y)][x]-1/2 g[-1][t] g[1,1,-t][y]-1/2 g[-1][t] g[1,1-t,1][y]+1/2 g[-1][t] g[1,1-t,-t][y]-g[-1][t] g[1,-t,1][x]+g[-1][t] g[1,-t,1][y]-1/2 g[1][x] g[1,-t,1][y]-1/2 g[-t][x] g[1,-t,1][y]+g[1][y] g[1,-t,-(t/y)][x]+1/2 g[-1][t] g[1,1-t-y,1][x]-1/2 g[-1][t] g[1,1-t-y,-t][x]+1/2 g[1][y] g[1,1-t-y,-t][x]-1/2 g[1][y] g[1,1-t-y,-(t/y)][x]+1/2 g[-1][t] g[1,-(t/y),1][x]-1/2 g[-1][t] g[1,-(t/y),-t][x]+1/2 g[1][y] g[1,-(t/y),-t][x]-3/2 g[1][y] g[1,-(t/y),-(t/y)][x]+1/2 g[-1][t] g[1,-((t (-1+y))/(t+y)),-t][x]-1/2 g[1][y] g[1,-((t (-1+y))/(t+y)),-t][x]+1/2 g[1][x] g[1-t,-t,1][y]+1/2 g[-t][x] g[1-t,-t,1][y]+g[-1][t] g[-t,1,-t][x]-g[1][y] g[-t,1,-t][x]-1/2 g[-1][t] g[-t,1,-t][y]+g[1][y] g[-t,1,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t,1][y]+1/2 g[-1][t] g[-t,1-t,-t][y]+1/2 g[-1][t] g[-t,1-t-y,1][x]-1/2 g[-1][t] g[-t,1-t-y,-t][x]+1/2 g[1][y] g[-t,1-t-y,-t][x]-1/2 g[1][y] g[-t,1-t-y,-(t/y)][x]+1/2 g[-1][t] g[-t,-(t/y),1][x]-1/2 g[-1][t] g[-t,-(t/y),-t][x]+1/2 g[1][y] g[-t,-(t/y),-t][x]-3/2 g[1][y] g[-t,-(t/y),-(t/y)][x]-1/2 g[-1][t] g[-t,-((t (-1+y))/(t+y)),-t][x]+1/2 g[1][y] g[-t,-((t (-1+y))/(t+y)),-t][x]-1/2 g[0,1,0,-(t/y)][x]+1/2 g[0,1,-t,1][x]-1/2 g[0,1,-t,-(t/y)][x]-1/2 g[0,1,-(t/y),1][x]+3/2 g[0,1,-(t/y),-(t/y)][x]+1/2 g[0,-(t/y),0,-(t/y)][x]+g[0,-(t/y),1,-(t/y)][x]-1/2 g[0,-(t/y),-t,1][x]+1/2 g[0,-(t/y),-t,-(t/y)][x]+3/2 g[0,-(t/y),-(t/y),1][x]-7/2 g[0,-(t/y),-(t/y),-(t/y)][x]+1/2 g[0,-((t (-1+y))/(t+y)),0,-(t/y)][x]-1/2 g[0,-((t (-1+y))/(t+y)),1,-(t/y)][x]-1/2 g[0,-((t (-1+y))/(t+y)),-t,1][x]+1/2 g[0,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+1/2 g[1,0,1,-(t/y)][x]+1/2 g[1,0,-(t/y),1][x]-3/2 g[1,0,-(t/y),-(t/y)][x]+1/2 g[1,1,-t,1][y]-1/2 g[1,1-t,-t,1][y]+g[1,-t,1,-(t/y)][x]+g[1,-t,-(t/y),1][x]-2 g[1,-t,-(t/y),-(t/y)][x]+1/2 g[1,1-t-y,-t,1][x]-1/2 g[1,1-t-y,-t,-(t/y)][x]-1/2 g[1,1-t-y,-(t/y),1][x]+1/2 g[1,1-t-y,-(t/y),-(t/y)][x]-1/2 g[1,-(t/y),0,-(t/y)][x]-g[1,-(t/y),1,-(t/y)][x]+1/2 g[1,-(t/y),-t,1][x]-1/2 g[1,-(t/y),-t,-(t/y)][x]-3/2 g[1,-(t/y),-(t/y),1][x]+7/2 g[1,-(t/y),-(t/y),-(t/y)][x]+1/2 g[1,-((t (-1+y))/(t+y)),0,-(t/y)][x]-1/2 g[1,-((t (-1+y))/(t+y)),1,-(t/y)][x]-1/2 g[1,-((t (-1+y))/(t+y)),-t,1][x]+1/2 g[1,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+1/2 g[-t,1,0,-(t/y)][x]-g[-t,1,-t,1][x]+1/2 g[-t,1,-t,1][y]+g[-t,1,-t,-(t/y)][x]+g[-t,1,-(t/y),1][x]-2 g[-t,1,-(t/y),-(t/y)][x]-1/2 g[-t,1-t,-t,1][y]+1/2 g[-t,1-t-y,-t,1][x]-1/2 g[-t,1-t-y,-t,-(t/y)][x]-1/2 g[-t,1-t-y,-(t/y),1][x]+1/2 g[-t,1-t-y,-(t/y),-(t/y)][x]-1/2 g[-t,-(t/y),0,-(t/y)][x]-g[-t,-(t/y),1,-(t/y)][x]+1/2 g[-t,-(t/y),-t,1][x]-1/2 g[-t,-(t/y),-t,-(t/y)][x]-3/2 g[-t,-(t/y),-(t/y),1][x]+7/2 g[-t,-(t/y),-(t/y),-(t/y)][x]-1/2 g[-t,-((t (-1+y))/(t+y)),0,-(t/y)][x]+1/2 g[-t,-((t (-1+y))/(t+y)),1,-(t/y)][x]+1/2 g[-t,-((t (-1+y))/(t+y)),-t,1][x]-1/2 g[-t,-((t (-1+y))/(t+y)),-t,-(t/y)][x];
oddInt[11]=0;
oddInt[12]=0;
oddInt[13]=0;
oddInt[14]=-oddInt[5];
oddInt[15]=0;
oddInt[16]=0;

(* even parts of integrals (including rotated (R1 and R2) where necessary) *)
evenInt[1]=-(12/5) zeta[2]^2+2 zeta[2] g[0,-1][t]-2 zeta[2] g[0,1][x]+g[-1][t] g[-t][y] g[0,1][x]-2 g[-1,-1][t] g[0,1][x]+2 g[0,-1][t] g[0,1][x]-2 zeta[2] g[0,1][y]-2 g[-1,-1][t] g[0,1][y]+2 g[0,-1][t] g[0,1][y]-g[-1][t] g[1][y] g[0,-t][x]+2 g[-1,-1][t] g[0,-t][x]+2 g[-1,-1][t] g[0,-t][y]+2 zeta[2] g[0,-(t/y)][x]+g[-1][t] g[1][y] g[0,-(t/y)][x]-g[-1][t] g[-t][y] g[0,-(t/y)][x]-g[0,-1][t] g[0,-(t/y)][x]-g[0,1][x] g[-t,1][y]+g[0,-(t/y)][x] g[-t,1][y]+g[-1][t] g[0,1,-t][x]-g[1][y] g[0,1,-t][x]+g[-1][t] g[0,1,-t][y]+g[1][y] g[0,1,-(t/y)][x]-g[-1][t] g[0,-t,1][x]-g[-1][t] g[0,-t,1][y]+g[1][y] g[0,-t,-(t/y)][x]+g[-1][t] g[0,-(t/y),1][x]-g[-1][t] g[0,-(t/y),-t][x]+g[1][y] g[0,-(t/y),-t][x]-2 g[1][y] g[0,-(t/y),-(t/y)][x]+4 g[0,-1,-1,-1][t]-g[0,-1,0,-1][t]-2 g[0,0,-1,-1][t]-g[0,0,0,-1][t]-g[0,0,0,-(t/y)][x]+g[0,1,0,-(t/y)][x]-g[0,1,-t,1][x]-g[0,1,-t,1][y]+g[0,1,-t,-(t/y)][x]+g[0,1,-(t/y),1][x]-2 g[0,1,-(t/y),-(t/y)][x]+g[0,-t,1,-(t/y)][x]+g[0,-t,-(t/y),1][x]-2 g[0,-t,-(t/y),-(t/y)][x]-g[0,-(t/y),1,-(t/y)][x]+g[0,-(t/y),-t,1][x]-g[0,-(t/y),-t,-(t/y)][x]-2 g[0,-(t/y),-(t/y),1][x]+4 g[0,-(t/y),-(t/y),-(t/y)][x];
evenIntR1[1]=-6 zeta[4]-2 zeta[2] g[-1][t] g[1][x]-2 zeta[2] g[-1][t] g[1][y]+2 zeta[2] g[1][x] g[1][y]+2 zeta[2] g[-1][t] g[-t][x]+2 zeta[2] g[-1][t] g[-t][y]+2 g[1][x] g[1][y] g[-1,-1][t]-2 g[-t][x] g[-t][y] g[-1,-1][t]+2 zeta[2] g[0,-1][t]-2 g[1][x] g[1][y] g[0,-1][t]+g[1][x] g[-t][y] g[0,-1][t]-g[-t][x] g[-t][y] g[0,-1][t]+2 zeta[2] g[0,1][x]-g[-1][t] g[-t][y] g[0,1][x]+2 g[-1,-1][t] g[0,1][x]-2 g[0,-1][t] g[0,1][x]+2 zeta[2] g[0,1][y]+2 g[-1,-1][t] g[0,1][y]-2 g[0,-1][t] g[0,1][y]+g[-1][t] g[1][y] g[0,-t][x]-2 g[-1,-1][t] g[0,-t][x]-2 g[-1,-1][t] g[0,-t][y]-g[-1][t] g[1][y] g[0,-(t/y)][x]+g[-1][t] g[-t][y] g[0,-(t/y)][x]+g[0,-1][t] g[0,-(t/y)][x]+g[0,-(t/y)][x] g[1,1][y]-2 g[-1][t] g[1][y] g[1,-t][x]+g[-1][t] g[-t][y] g[1,-t][x]+2 g[-1,-1][t] g[1,-t][x]+g[0,-1][t] g[1,-t][x]+g[1,1][y] g[1,-t][x]-g[-1][t] g[1][x] g[1,-t][y]+2 g[-1,-1][t] g[1,-t][y]+g[0,-1][t] g[1,-t][y]+g[-1][t] g[1][y] g[1,-(t/y)][x]-g[-1][t] g[-t][y] g[1,-(t/y)][x]-g[0,-1][t] g[1,-(t/y)][x]-g[1,1][y] g[1,-(t/y)][x]-2 zeta[2] g[-t,1][x]+g[-1][t] g[-t][y] g[-t,1][x]-2 g[-1,-1][t] g[-t,1][x]+2 g[0,-1][t] g[-t,1][x]-2 zeta[2] g[-t,1][y]-g[-1][t] g[1][x] g[-t,1][y]+2 g[-1][t] g[-t][x] g[-t,1][y]-2 g[-1,-1][t] g[-t,1][y]+2 g[0,-1][t] g[-t,1][y]+g[0,1][x] g[-t,1][y]-g[0,-(t/y)][x] g[-t,1][y]-g[1,-t][x] g[-t,1][y]+g[1,-(t/y)][x] g[-t,1][y]-g[-t,1][x] g[-t,1][y]+g[-1][t] g[1][y] g[-t,-t][x]-g[-1][t] g[-t][y] g[-t,-t][x]-g[0,-1][t] g[-t,-t][x]-g[1,1][y] g[-t,-t][x]+g[-t,1][y] g[-t,-t][x]+g[-1][t] g[1][x] g[-t,-t][y]-g[-1][t] g[-t][x] g[-t,-t][y]-g[0,-1][t] g[-t,-t][y]-g[-1][t] g[1][y] g[-t,-(t/y)][x]+g[-1][t] g[-t][y] g[-t,-(t/y)][x]+g[0,-1][t] g[-t,-(t/y)][x]+g[1,1][y] g[-t,-(t/y)][x]-g[-t,1][y] g[-t,-(t/y)][x]-4 g[1][x] g[-1,-1,-1][t]-4 g[1][y] g[-1,-1,-1][t]+4 g[-t][x] g[-1,-1,-1][t]+4 g[-t][y] g[-1,-1,-1][t]+g[1][x] g[-1,0,-1][t]+g[1][y] g[-1,0,-1][t]-g[-t][x] g[-1,0,-1][t]-g[-t][y] g[-1,0,-1][t]+2 g[1][x] g[0,-1,-1][t]+2 g[1][y] g[0,-1,-1][t]-2 g[-t][x] g[0,-1,-1][t]-2 g[-t][y] g[0,-1,-1][t]+g[1][x] g[0,0,-1][t]+g[1][y] g[0,0,-1][t]-g[-t][x] g[0,0,-1][t]-g[-t][y] g[0,0,-1][t]-g[-1][t] g[0,1,-t][x]+g[1][y] g[0,1,-t][x]-g[-1][t] g[0,1,-t][y]+g[-1][t] g[0,-t,1][x]+g[-1][t] g[0,-t,1][y]-g[1][y] g[0,-t,-(t/y)][x]-g[-1][t] g[0,-(t/y),1][x]+g[1][y] g[0,-(t/y),1][x]+g[-1][t] g[0,-(t/y),-t][x]-g[1][y] g[0,-(t/y),-t][x]-2 g[-1][t] g[1,-t,1][x]+g[1][y] g[1,-t,1][x]-2 g[-1][t] g[1,-t,1][y]+g[1][x] g[1,-t,1][y]+g[-1][t] g[1,-t,-t][x]-g[1][y] g[1,-t,-t][x]+g[-1][t] g[1,-t,-t][y]+g[1][y] g[1,-t,-(t/y)][x]+g[-1][t] g[1,-(t/y),1][x]-g[1][y] g[1,-(t/y),1][x]-g[-1][t] g[1,-(t/y),-t][x]+g[1][y] g[1,-(t/y),-t][x]-g[1][y] g[-t,0,-(t/y)][x]+g[1][x] g[-t,1,1][y]-g[-t][x] g[-t,1,1][y]+g[-1][t] g[-t,1,-t][x]-g[1][y] g[-t,1,-t][x]+g[-1][t] g[-t,1,-t][y]+g[1][y] g[-t,1,-(t/y)][x]+g[-1][t] g[-t,-t,1][x]-g[1][y] g[-t,-t,1][x]+g[-1][t] g[-t,-t,1][y]-g[1][x] g[-t,-t,1][y]+g[-t][x] g[-t,-t,1][y]-g[-1][t] g[-t,-t,-t][x]+g[1][y] g[-t,-t,-t][x]-g[-1][t] g[-t,-t,-t][y]-g[-1][t] g[-t,-(t/y),1][x]+g[1][y] g[-t,-(t/y),1][x]+g[-1][t] g[-t,-(t/y),-t][x]-g[1][y] g[-t,-(t/y),-t][x]+4 g[0,-1,-1,-1][t]-g[0,-1,0,-1][t]-2 g[0,0,-1,-1][t]-g[0,0,0,-1][t]-g[0,0,0,-(t/y)][x]-g[0,1,0,-(t/y)][x]+g[0,1,1,-(t/y)][x]+g[0,1,-t,1][x]+g[0,1,-t,1][y]-g[0,1,-t,-(t/y)][x]-g[0,-t,1,-(t/y)][x]-g[0,-t,-(t/y),1][x]+2 g[0,-t,-(t/y),-(t/y)][x]+g[0,-(t/y),0,-(t/y)][x]+g[0,-(t/y),1,1][x]-g[0,-(t/y),1,-(t/y)][x]-g[0,-(t/y),-t,1][x]+g[0,-(t/y),-t,-(t/y)][x]+g[1,1,0,-(t/y)][x]+g[1,-t,1,1][x]+g[1,-t,1,1][y]-g[1,-t,-t,1][x]-g[1,-t,-t,1][y]+g[1,-t,-t,-(t/y)][x]+g[1,-t,-(t/y),1][x]-2 g[1,-t,-(t/y),-(t/y)][x]-g[1,-(t/y),0,-(t/y)][x]-g[1,-(t/y),1,1][x]+g[1,-(t/y),1,-(t/y)][x]+g[1,-(t/y),-t,1][x]-g[1,-(t/y),-t,-(t/y)][x]-g[-t,0,1,-(t/y)][x]-g[-t,0,-(t/y),1][x]+2 g[-t,0,-(t/y),-(t/y)][x]-g[-t,1,-t,1][x]-g[-t,1,-t,1][y]+g[-t,1,-t,-(t/y)][x]+g[-t,1,-(t/y),1][x]-2 g[-t,1,-(t/y),-(t/y)][x]-g[-t,-t,1,1][x]-g[-t,-t,1,1][y]+g[-t,-t,1,-(t/y)][x]+g[-t,-t,-t,1][x]+g[-t,-t,-t,1][y]-g[-t,-t,-t,-(t/y)][x]+g[-t,-(t/y),0,-(t/y)][x]+g[-t,-(t/y),1,1][x]-g[-t,-(t/y),1,-(t/y)][x]-g[-t,-(t/y),-t,1][x]+g[-t,-(t/y),-t,-(t/y)][x];
evenIntR2[1]=-6 zeta[4]+2 zeta[2] g[1][x] g[1][y]-2 zeta[2] g[1][y] g[-t][x]+2 g[1][x] g[1][y] g[-1,-1][t]-2 g[1][y] g[-t][x] g[-1,-1][t]-2 g[1][x] g[-t][y] g[-1,-1][t]+2 g[-t][x] g[-t][y] g[-1,-1][t]-g[1][x] g[1][y] g[0,-1][t]+g[1][y] g[-t][x] g[0,-1][t]+g[1][x] g[-t][y] g[0,-1][t]-g[-t][x] g[-t][y] g[0,-1][t]+g[0,-1][t] g[1,1][x]+g[0,-1][t] g[1,1][y]-g[-1][t] g[1][y] g[1,-t][x]+g[-1][t] g[-t][y] g[1,-t][x]+g[0,-1][t] g[1,-t][x]+g[1,1][y] g[1,-t][x]-g[-1][t] g[1][x] g[1,-t][y]+g[-1][t] g[-t][x] g[1,-t][y]+g[0,-1][t] g[1,-t][y]-2 zeta[2] g[1,-(t/y)][x]-g[1,1][y] g[1,-(t/y)][x]-g[0,-1][t] g[-t,1][x]-g[0,-1][t] g[-t,1][y]-g[1,-t][x] g[-t,1][y]+g[-1][t] g[1][y] g[-t,-t][x]-g[-1][t] g[-t][y] g[-t,-t][x]-g[0,-1][t] g[-t,-t][x]-g[1,1][y] g[-t,-t][x]+g[-t,1][y] g[-t,-t][x]+g[-1][t] g[1][x] g[-t,-t][y]-g[-1][t] g[-t][x] g[-t,-t][y]-g[0,-1][t] g[-t,-t][y]+2 zeta[2] g[-t,-(t/y)][x]+g[1,1][y] g[-t,-(t/y)][x]-2 g[1][x] g[-1,0,-1][t]-2 g[1][y] g[-1,0,-1][t]+2 g[-t][x] g[-1,0,-1][t]+2 g[-t][y] g[-1,0,-1][t]-2 g[1][x] g[0,-1,-1][t]-2 g[1][y] g[0,-1,-1][t]+2 g[-t][x] g[0,-1,-1][t]+2 g[-t][y] g[0,-1,-1][t]+g[1][x] g[0,0,-1][t]+g[1][y] g[0,0,-1][t]-g[-t][x] g[0,0,-1][t]-g[-t][y] g[0,0,-1][t]-g[1][y] g[1,0,-(t/y)][x]-g[-1][t] g[1,-t,1][x]+g[1][y] g[1,-t,1][x]-g[-1][t] g[1,-t,1][y]+g[1][x] g[1,-t,1][y]-g[-t][x] g[1,-t,1][y]+g[-1][t] g[1,-t,-t][x]-g[1][y] g[1,-t,-t][x]+g[-1][t] g[1,-t,-t][y]-g[1][y] g[1,-(t/y),1][x]+2 g[1][y] g[1,-(t/y),-(t/y)][x]+g[1][y] g[-t,0,-(t/y)][x]+g[1][x] g[-t,1,1][y]-g[-t][x] g[-t,1,1][y]+g[-1][t] g[-t,-t,1][x]-g[1][y] g[-t,-t,1][x]+g[-1][t] g[-t,-t,1][y]-g[1][x] g[-t,-t,1][y]+g[-t][x] g[-t,-t,1][y]-g[-1][t] g[-t,-t,-t][x]+g[1][y] g[-t,-t,-t][x]-g[-1][t] g[-t,-t,-t][y]+g[1][y] g[-t,-(t/y),1][x]-2 g[1][y] g[-t,-(t/y),-(t/y)][x]+4 g[0,-1,0,-1][t]+4 g[0,0,-1,-1][t]-2 g[0,0,0,-1][t]-g[1,0,1,-(t/y)][x]-g[1,0,-(t/y),1][x]+2 g[1,0,-(t/y),-(t/y)][x]+g[1,-t,1,1][x]+g[1,-t,1,1][y]-g[1,-t,1,-(t/y)][x]-g[1,-t,-t,1][x]-g[1,-t,-t,1][y]+g[1,-t,-t,-(t/y)][x]+g[1,-(t/y),0,-(t/y)][x]-g[1,-(t/y),1,1][x]+2 g[1,-(t/y),1,-(t/y)][x]+2 g[1,-(t/y),-(t/y),1][x]-4 g[1,-(t/y),-(t/y),-(t/y)][x]+g[-t,0,1,-(t/y)][x]+g[-t,0,-(t/y),1][x]-2 g[-t,0,-(t/y),-(t/y)][x]-g[-t,-t,1,1][x]-g[-t,-t,1,1][y]+g[-t,-t,1,-(t/y)][x]+g[-t,-t,-t,1][x]+g[-t,-t,-t,1][y]-g[-t,-t,-t,-(t/y)][x]-g[-t,-(t/y),0,-(t/y)][x]+g[-t,-(t/y),1,1][x]-2 g[-t,-(t/y),1,-(t/y)][x]-2 g[-t,-(t/y),-(t/y),1][x]+4 g[-t,-(t/y),-(t/y),-(t/y)][x];

evenInt[2]=1/2 (-3 zeta[3] h[1][u1]-zeta[2] h[1,1][u1]+h[1,0,0,1][u1]+h[1,0,1,1][u1])+1/2 (-3 zeta[3] h[1][u3]-zeta[2] h[1,1][u3]+h[1,0,0,1][u3]+h[1,0,1,1][u3]);
evenInt[3]=1/2 (3 zeta[3] h[1][u1]+zeta[2] h[1,1][u1]-h[1,0,0,1][u1]-h[1,0,1,1][u1])+1/2 (3 zeta[3] h[1][u3]+zeta[2] h[1,1][u3]-h[1,0,0,1][u3]-h[1,0,1,1][u3]);
evenInt[4]=-((5 zeta[4])/2)+zeta[2] h[0,1][u1]+zeta[2] h[0,1][u3]-h[0,0,0,1][u1]-h[0,0,0,1][u3]-h[0,0,1,1][u1]-h[0,0,1,1][u3];
evenInt[5]=-(3/2) zeta[3] g[-1][t]-3/2 zeta[3] g[-1][(1-u1)/u1]-1/2 zeta[2] g[1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1][t] g[1][x]-1/2 zeta[2] g[1][t] g[1][y]-1/2 zeta[2] g[1][x] g[1][y]-1/2 zeta[2] g[1][x] g[1-t][y]+1/2 zeta[2] g[-1][t] g[-t][x]-1/2 zeta[2] g[1][t] g[-t][x]+1/2 zeta[2] g[1][y] g[-t][x]-1/2 zeta[2] g[1-t][y] g[-t][x]+1/2 zeta[2] g[-1][t] g[-t][y]-1/2 zeta[2] g[1][t] g[-t][y]-1/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 zeta[3] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[3] g[-(t/y)][x]-1/2 zeta[2] g[-1][t] g[-(t/y)][x]+zeta[2] g[1][t] g[-(t/y)][x]-3/2 zeta[2] g[1][y] g[-(t/y)][x]+zeta[2] g[1-t][y] g[-(t/y)][x]-1/2 zeta[2] g[-1,-1][t]-1/2 zeta[2] g[-1,-1][(1-u1)/u1]+g[1][x] g[1-t][y] g[0,-1][t]-g[1][y] g[-t][x] g[0,-1][t]+g[1-t][y] g[-t][x] g[0,-1][t]+2 g[1][y] g[-(t/y)][x] g[0,-1][t]-2 g[1-t][y] g[-(t/y)][x] g[0,-1][t]-1/2 g[-t][y] g[-(t/y)][x] g[0,-1][t]+g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-2 g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+zeta[2] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+zeta[2] g[0,1][x]-1/2 g[-1][t] g[-t][y] g[0,1][x]+g[-1,-1][t] g[0,1][x]-g[0,-1][t] g[0,1][x]+zeta[2] g[0,1][y]+g[-1,-1][t] g[0,1][y]-g[0,-1][t] g[0,1][y]+1/2 g[-1][t] g[1][y] g[0,-t][x]-g[-1,-1][t] g[0,-t][x]-g[-1,-1][t] g[0,-t][y]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][t] g[1][y] g[0,-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[0,-(t/y)][x]+1/2 g[0,-1][t] g[0,-(t/y)][x]+1/2 zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 zeta[2] g[1,1][x]-1/2 g[-1][t] g[-t][y] g[1,1][x]+g[-1,-1][t] g[1,1][x]-g[0,-1][t] g[1,1][x]+1/2 zeta[2] g[1,1][y]+1/2 g[-1][t] g[-t][x] g[1,1][y]-g[-1][t] g[-(t/y)][x] g[1,1][y]+g[-1,-1][t] g[1,1][y]-g[0,-1][t] g[1,1][y]+1/2 g[0,-(t/y)][x] g[1,1][y]-1/2 zeta[2] g[1,1-t][y]+g[0,-1][t] g[1,1-t][y]+1/2 g[-1][t] g[1][y] g[1,-t][x]-g[-1,-1][t] g[1,-t][x]-1/2 g[-1][t] g[-t][x] g[1,-t][y]+g[-1][t] g[-(t/y)][x] g[1,-t][y]-g[-1,-1][t] g[1,-t][y]-1/2 zeta[2] g[1,1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[1,1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1,1-t-y][x]-1/2 g[-1][t] g[1][y] g[1,1-t-y][x]+1/2 g[-1][t] g[-t][y] g[1,1-t-y][x]+g[0,-1][t] g[1,1-t-y][x]-1/2 zeta[2] g[1,-(t/y)][x]-1/2 g[-1][t] g[1][x] g[1-t,1][y]-1/2 g[-1][t] g[-t][x] g[1-t,1][y]+g[-1][t] g[-(t/y)][x] g[1-t,1][y]+1/2 g[-1][t] g[1][x] g[1-t,-t][y]+1/2 g[-1][t] g[-t][x] g[1-t,-t][y]-g[-1][t] g[-(t/y)][x] g[1-t,-t][y]-1/2 zeta[2] g[-t,1][x]+1/2 g[-1][t] g[1][y] g[-t,1][x]-g[-1,-1][t] g[-t,1][x]-1/2 zeta[2] g[-t,1][y]+1/2 g[-1][t] g[-(t/y)][x] g[-t,1][y]-g[-1,-1][t] g[-t,1][y]+1/2 g[0,1][x] g[-t,1][y]-1/2 g[0,-(t/y)][x] g[-t,1][y]+1/2 g[1,1][x] g[-t,1][y]-1/2 g[1,1-t-y][x] g[-t,1][y]-1/2 zeta[2] g[-t,1-t][y]+g[0,-1][t] g[-t,1-t][y]-1/2 g[-1][t] g[1][y] g[-t,-t][x]+g[-1,-1][t] g[-t,-t][x]-1/2 g[-1][t] g[-(t/y)][x] g[-t,-t][y]+g[-1,-1][t] g[-t,-t][y]-1/2 zeta[2] g[-t,1-t-y][x]-1/2 g[-1][t] g[1][y] g[-t,1-t-y][x]+1/2 g[-1][t] g[-t][y] g[-t,1-t-y][x]+g[0,-1][t] g[-t,1-t-y][x]-1/2 g[-t,1][y] g[-t,1-t-y][x]+1/2 g[-1][t] g[1][y] g[-t,-(t/y)][x]-1/2 g[-1][t] g[-t][y] g[-t,-(t/y)][x]-1/2 g[0,-1][t] g[-t,-(t/y)][x]-1/2 g[1,1][y] g[-t,-(t/y)][x]+1/2 g[-t,1][y] g[-t,-(t/y)][x]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 zeta[2] g[-(t/y),1][x]-g[-1][t] g[1][y] g[-(t/y),1][x]+g[-1][t] g[-t][y] g[-(t/y),1][x]+2 g[0,-1][t] g[-(t/y),1][x]-g[-t,1][y] g[-(t/y),1][x]+1/2 g[-1][t] g[1][y] g[-(t/y),-t][x]-1/2 g[-1][t] g[-t][y] g[-(t/y),-t][x]-1/2 g[0,-1][t] g[-(t/y),-t][x]-1/2 g[1,1][y] g[-(t/y),-t][x]+1/2 g[-t,1][y] g[-(t/y),-t][x]+zeta[2] g[-(t/y),1-t-y][x]+g[-1][t] g[1][y] g[-(t/y),1-t-y][x]-g[-1][t] g[-t][y] g[-(t/y),1-t-y][x]-2 g[0,-1][t] g[-(t/y),1-t-y][x]+g[-t,1][y] g[-(t/y),1-t-y][x]+1/2 zeta[2] g[-(t/y),-(t/y)][x]-1/2 g[-1][t] g[1][y] g[-(t/y),-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[-(t/y),-(t/y)][x]+1/2 g[0,-1][t] g[-(t/y),-(t/y)][x]+1/2 g[1,1][y] g[-(t/y),-(t/y)][x]-1/2 g[-t,1][y] g[-(t/y),-(t/y)][x]+1/2 g[-t][x] g[-1,0,-1][t]+1/2 g[-t][y] g[-1,0,-1][t]-1/2 g[-(t/y)][x] g[-1,0,-1][t]+1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]-g[1][x] g[0,-1,-1][t]-g[1][y] g[0,-1,-1][t]-g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1,-1][(1-u1)/u1]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1,-1][(1-u1)/u1]-1/2 g[-(t/y)][x] g[0,0,-1][t]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][y] g[0,0,-(t/y)][x]-1/2 g[-1][t] g[0,1,-t][x]+1/2 g[1][y] g[0,1,-t][x]-1/2 g[-1][t] g[0,1,-t][y]-1/2 g[-1][(1-u1)/u1] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][t] g[0,-t,1][x]+1/2 g[-1][t] g[0,-t,1][y]-1/2 g[1][y] g[0,-t,-(t/y)][x]+1/2 g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][t] g[0,-(t/y),1][x]+1/2 g[1][y] g[0,-(t/y),1][x]+1/2 g[-1][t] g[0,-(t/y),-t][x]-1/2 g[1][y] g[0,-(t/y),-t][x]-1/2 g[1][y] g[0,-(t/y),-(t/y)][x]+g[1][x] g[1,0,-1][t]+g[1][y] g[1,0,-1][t]+g[-t][x] g[1,0,-1][t]+g[-t][y] g[1,0,-1][t]-2 g[-(t/y)][x] g[1,0,-1][t]+g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]-2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][y] g[1,0,-(t/y)][x]-1/2 g[-1][t] g[1,1,-t][x]+1/2 g[1][y] g[1,1,-t][x]-1/2 g[-1][t] g[1,1,-t][y]-1/2 g[-1][(1-u1)/u1] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][y] g[1,1,-(t/y)][x]-1/2 g[-1][t] g[1,1-t,1][y]+1/2 g[-1][t] g[1,1-t,-t][y]+1/2 g[-1][t] g[1,-t,1][x]+1/2 g[-1][t] g[1,-t,1][y]+1/2 g[-t][x] g[1,-t,1][y]-g[-(t/y)][x] g[1,-t,1][y]-1/2 g[1][y] g[1,-t,-(t/y)][x]-1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][t] g[1,1-t-y,1][x]+1/2 g[-1][t] g[1,1-t-y,-t][x]-1/2 g[1][y] g[1,1-t-y,-t][x]+1/2 g[1][y] g[1,1-t-y,-(t/y)][x]-1/2 g[1][y] g[1,-(t/y),-(t/y)][x]-1/2 g[1][x] g[1-t,-t,1][y]-1/2 g[-t][x] g[1-t,-t,1][y]+g[-(t/y)][x] g[1-t,-t,1][y]-1/2 g[1][y] g[-t,0,-(t/y)][x]+1/2 g[-1][t] g[-t,1,1][x]+1/2 g[-1][t] g[-t,1,1][y]-1/2 g[-(t/y)][x] g[-t,1,1][y]-1/2 g[1][y] g[-t,1,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t,1][y]+1/2 g[-1][t] g[-t,1-t,-t][y]-1/2 g[-1][t] g[-t,-t,1][x]-1/2 g[-1][t] g[-t,-t,1][y]+1/2 g[-(t/y)][x] g[-t,-t,1][y]+1/2 g[1][y] g[-t,-t,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t-y,1][x]+1/2 g[-1][t] g[-t,1-t-y,-t][x]-1/2 g[1][y] g[-t,1-t-y,-t][x]+1/2 g[1][y] g[-t,1-t-y,-(t/y)][x]+1/2 g[-1][t] g[-t,-(t/y),1][x]-1/2 g[1][y] g[-t,-(t/y),1][x]-1/2 g[-1][t] g[-t,-(t/y),-t][x]+1/2 g[1][y] g[-t,-(t/y),-t][x]+1/2 g[1][y] g[-t,-(t/y),-(t/y)][x]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][t] g[-(t/y),1,1][x]+g[-1][t] g[-(t/y),1,-t][x]-g[1][y] g[-(t/y),1,-t][x]+g[1][y] g[-(t/y),1,-(t/y)][x]+1/2 g[-1][t] g[-(t/y),-t,1][x]-1/2 g[1][y] g[-(t/y),-t,1][x]-1/2 g[-1][t] g[-(t/y),-t,-t][x]+1/2 g[1][y] g[-(t/y),-t,-t][x]+g[-1][t] g[-(t/y),1-t-y,1][x]-g[-1][t] g[-(t/y),1-t-y,-t][x]+g[1][y] g[-(t/y),1-t-y,-t][x]-g[1][y] g[-(t/y),1-t-y,-(t/y)][x]-1/2 g[-1][t] g[-(t/y),-(t/y),1][x]+1/2 g[1][y] g[-(t/y),-(t/y),1][x]+1/2 g[-1][t] g[-(t/y),-(t/y),-t][x]-1/2 g[1][y] g[-(t/y),-(t/y),-t][x]-1/2 g[-1,-1,0,-1][t]-1/2 g[-1,-1,0,-1][(1-u1)/u1]+1/2 g[-1,0,0,-1][t]+1/2 g[-1,0,0,-1][(1-u1)/u1]+1/2 g[0,0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,0,1,-(t/y)][x]+1/2 g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,0,-(t/y),1][x]-g[0,0,-(t/y),-(t/y)][x]+1/2 g[0,1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,1,1,-(t/y)][x]+1/2 g[0,1,-t,1][x]+1/2 g[0,1,-t,1][y]-1/2 g[0,1,-t,-(t/y)][x]+1/2 g[0,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[0,1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,1,-(t/y),-(t/y)][x]-1/2 g[0,-t,1,-(t/y)][x]-1/2 g[0,-t,-(t/y),1][x]+g[0,-t,-(t/y),-(t/y)][x]-1/2 g[0,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-(t/y),0,-(t/y)][x]+1/2 g[0,-(t/y),1,1][x]-g[0,-(t/y),1,-(t/y)][x]-1/2 g[0,-(t/y),-t,1][x]+1/2 g[0,-(t/y),-t,-(t/y)][x]-1/2 g[0,-(t/y),-(t/y),1][x]+3/2 g[0,-(t/y),-(t/y),-(t/y)][x]+1/2 g[1,0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,0,0,-(t/y)][x]+g[1,0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,0,1,-(t/y)][x]+g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/2 g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,0,-(t/y),1][x]-5/2 g[1,0,-(t/y),-(t/y)][x]+1/2 g[1,1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1,0,-(t/y)][x]+1/2 g[1,1,-t,1][x]+1/2 g[1,1,-t,1][y]-1/2 g[1,1,-t,-(t/y)][x]+1/2 g[1,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1,-(t/y),1][x]-1/2 g[1,1-t,-t,1][y]-1/2 g[1,-t,1,-(t/y)][x]-1/2 g[1,-t,-(t/y),1][x]+g[1,-t,-(t/y),-(t/y)][x]-1/2 g[1,1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1-t-y,-t,1][x]+1/2 g[1,1-t-y,-t,-(t/y)][x]+1/2 g[1,1-t-y,-(t/y),1][x]-1/2 g[1,1-t-y,-(t/y),-(t/y)][x]-1/2 g[1,-(t/y),0,-(t/y)][x]-1/2 g[1,-(t/y),1,-(t/y)][x]-1/2 g[1,-(t/y),-(t/y),1][x]+3/2 g[1,-(t/y),-(t/y),-(t/y)][x]-1/2 g[-t,0,1,-(t/y)][x]-1/2 g[-t,0,-(t/y),1][x]+g[-t,0,-(t/y),-(t/y)][x]-1/2 g[-t,1,1,-(t/y)][x]-1/2 g[-t,1,-(t/y),1][x]+g[-t,1,-(t/y),-(t/y)][x]-1/2 g[-t,1-t,-t,1][y]+1/2 g[-t,-t,1,-(t/y)][x]+1/2 g[-t,-t,-(t/y),1][x]-g[-t,-t,-(t/y),-(t/y)][x]-1/2 g[-t,1-t-y,-t,1][x]+1/2 g[-t,1-t-y,-t,-(t/y)][x]+1/2 g[-t,1-t-y,-(t/y),1][x]-1/2 g[-t,1-t-y,-(t/y),-(t/y)][x]+1/2 g[-t,-(t/y),0,-(t/y)][x]-1/2 g[-t,-(t/y),1,1][x]+g[-t,-(t/y),1,-(t/y)][x]+1/2 g[-t,-(t/y),-t,1][x]-1/2 g[-t,-(t/y),-t,-(t/y)][x]+1/2 g[-t,-(t/y),-(t/y),1][x]-3/2 g[-t,-(t/y),-(t/y),-(t/y)][x]-1/2 g[-((1-u1)/u1),0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-(t/y),1,-t,1][x]+g[-(t/y),1,-t,-(t/y)][x]+g[-(t/y),1,-(t/y),1][x]-g[-(t/y),1,-(t/y),-(t/y)][x]-1/2 g[-(t/y),-t,1,1][x]+1/2 g[-(t/y),-t,1,-(t/y)][x]+1/2 g[-(t/y),-t,-t,1][x]-1/2 g[-(t/y),-t,-t,-(t/y)][x]+g[-(t/y),1-t-y,-t,1][x]-g[-(t/y),1-t-y,-t,-(t/y)][x]-g[-(t/y),1-t-y,-(t/y),1][x]+g[-(t/y),1-t-y,-(t/y),-(t/y)][x]+1/2 g[-(t/y),-(t/y),1,1][x]-1/2 g[-(t/y),-(t/y),1,-(t/y)][x]-1/2 g[-(t/y),-(t/y),-t,1][x]+1/2 g[-(t/y),-(t/y),-t,-(t/y)][x];
evenInt[6]=-10 zeta[4]+3/2 zeta[3] g[-1][t]+3/2 zeta[3] g[-1][(1-u1)/u1]-3/2 zeta[3] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 zeta[3] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 zeta[3] g[1][x]-1/2 zeta[2] g[-1][t] g[1][x]-3/2 zeta[3] g[1][y]-1/2 zeta[2] g[-1][t] g[1][y]+1/2 zeta[2] g[1][x] g[1][y]+3/2 zeta[3] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[3] g[-(t/y)][x]+1/2 zeta[2] g[-1][t] g[-(t/y)][x]-1/2 zeta[2] g[1][y] g[-(t/y)][x]-1/2 zeta[2] g[-1,-1][t]-1/2 zeta[2] g[-1,-1][(1-u1)/u1]+zeta[2] g[0,-1][t]+1/2 g[1][x] g[-t][y] g[0,-1][t]-1/2 g[-t][y] g[-(t/y)][x] g[0,-1][t]+zeta[2] g[0,-1][(1-u1)/u1]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+zeta[2] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 zeta[2] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[-1,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 g[0,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+zeta[2] g[0,1][x]+g[-1,-1][t] g[0,1][x]-g[0,-1][t] g[0,1][x]+2 zeta[2] g[0,1][y]+2 g[-1,-1][t] g[0,1][y]-2 g[0,-1][t] g[0,1][y]+g[-1][t] g[1][y] g[0,-t][x]-2 g[-1,-1][t] g[0,-t][x]-2 g[-1,-1][t] g[0,-t][y]+g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+zeta[2] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[0,-((t (-1+y))/(t+y))][x]-g[-1][t] g[-t][y] g[0,-((t (-1+y))/(t+y))][x]+g[-1,-1][t] g[0,-((t (-1+y))/(t+y))][x]-g[0,-1][t] g[0,-((t (-1+y))/(t+y))][x]-1/2 zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1,1][x]-g[-1,-1][t] g[1,1][x]+g[0,-1][t] g[1,1][x]-3/2 zeta[2] g[1,1][y]-2 g[-1,-1][t] g[1,1][y]+2 g[0,-1][t] g[1,1][y]-3/2 g[-1][t] g[1][y] g[1,-t][x]+1/2 g[-1][t] g[-t][y] g[1,-t][x]+2 g[-1,-1][t] g[1,-t][x]+1/2 g[0,-1][t] g[1,-t][x]+1/2 g[1,1][y] g[1,-t][x]+2 g[-1,-1][t] g[1,-t][y]+1/2 g[0,-1][t] g[1,-t][y]-3/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[0,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1,-(t/y)][x]+1/2 g[-1][t] g[1][y] g[1,-(t/y)][x]-1/2 g[-1][t] g[-t][y] g[1,-(t/y)][x]-1/2 g[0,-1][t] g[1,-(t/y)][x]-1/2 g[1,1][y] g[1,-(t/y)][x]-zeta[2] g[1,-((t (-1+y))/(t+y))][x]+g[-1][t] g[-t][y] g[1,-((t (-1+y))/(t+y))][x]-g[-1,-1][t] g[1,-((t (-1+y))/(t+y))][x]+g[0,-1][t] g[1,-((t (-1+y))/(t+y))][x]-1/2 g[-1][t] g[1][x] g[-t,1][y]+1/2 g[-1][t] g[-(t/y)][x] g[-t,1][y]+g[0,-((t (-1+y))/(t+y))][x] g[-t,1][y]-1/2 g[1,-t][x] g[-t,1][y]+1/2 g[1,-(t/y)][x] g[-t,1][y]-g[1,-((t (-1+y))/(t+y))][x] g[-t,1][y]+1/2 g[-1][t] g[1][x] g[-t,-t][y]-1/2 g[-1][t] g[-(t/y)][x] g[-t,-t][y]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[-(t/y),1][x]+1/2 g[-1][t] g[1][y] g[-(t/y),-t][x]-1/2 g[-1][t] g[-t][y] g[-(t/y),-t][x]-1/2 g[0,-1][t] g[-(t/y),-t][x]-1/2 g[1,1][y] g[-(t/y),-t][x]+1/2 g[-t,1][y] g[-(t/y),-t][x]+1/2 zeta[2] g[-(t/y),-(t/y)][x]-1/2 g[-1][t] g[1][y] g[-(t/y),-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[-(t/y),-(t/y)][x]+1/2 g[0,-1][t] g[-(t/y),-(t/y)][x]+1/2 g[1,1][y] g[-(t/y),-(t/y)][x]-1/2 g[-t,1][y] g[-(t/y),-(t/y)][x]-1/2 g[1][x] g[-1,0,-1][t]-1/2 g[1][y] g[-1,0,-1][t]+1/2 g[-(t/y)][x] g[-1,0,-1][t]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+1/2 g[1][x] g[0,0,-1][t]+1/2 g[1][y] g[0,0,-1][t]-1/2 g[-(t/y)][x] g[0,0,-1][t]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]-g[-1][t] g[0,1,-t][y]-g[-1][(1-u1)/u1] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1][t] g[0,-t,1][x]+g[-1][t] g[0,-t,1][y]-g[1][y] g[0,-t,-(t/y)][x]+g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][t] g[0,-((t (-1+y))/(t+y)),-t][x]+g[1][y] g[0,-((t (-1+y))/(t+y)),-t][x]+g[-1][t] g[1,1,-t][y]+g[-1][(1-u1)/u1] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[-1][t] g[1,-t,1][x]+1/2 g[1][y] g[1,-t,1][x]-3/2 g[-1][t] g[1,-t,1][y]+1/2 g[-1][t] g[1,-t,-t][x]-1/2 g[1][y] g[1,-t,-t][x]+1/2 g[-1][t] g[1,-t,-t][y]+g[1][y] g[1,-t,-(t/y)][x]-3/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][t] g[1,-(t/y),1][x]-1/2 g[1][y] g[1,-(t/y),1][x]-1/2 g[-1][t] g[1,-(t/y),-t][x]+1/2 g[1][y] g[1,-(t/y),-t][x]+g[-1][t] g[1,-((t (-1+y))/(t+y)),-t][x]-g[1][y] g[1,-((t (-1+y))/(t+y)),-t][x]+1/2 g[1][x] g[-t,1,1][y]-1/2 g[-(t/y)][x] g[-t,1,1][y]-1/2 g[1][x] g[-t,-t,1][y]+1/2 g[-(t/y)][x] g[-t,-t,1][y]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][t] g[-(t/y),-t,1][x]-1/2 g[1][y] g[-(t/y),-t,1][x]-1/2 g[-1][t] g[-(t/y),-t,-t][x]+1/2 g[1][y] g[-(t/y),-t,-t][x]-1/2 g[-1][t] g[-(t/y),-(t/y),1][x]+1/2 g[1][y] g[-(t/y),-(t/y),1][x]+1/2 g[-1][t] g[-(t/y),-(t/y),-t][x]-1/2 g[1][y] g[-(t/y),-(t/y),-t][x]-1/2 g[-1,-1,0,-1][t]-1/2 g[-1,-1,0,-1][(1-u1)/u1]-3 g[-1,0,-1,-1][t]-3 g[-1,0,-1,-1][(1-u1)/u1]+1/2 g[-1,0,0,-1][t]+1/2 g[-1,0,0,-1][(1-u1)/u1]+g[0,-1,0,-1][t]+g[0,-1,0,-1][(1-u1)/u1]+3 g[0,0,-1,-1][t]+3 g[0,0,-1,-1][(1-u1)/u1]-g[0,0,0,-1][t]-g[0,0,0,-1][(1-u1)/u1]+g[0,1,-t,1][y]+g[0,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[0,-t,1,-(t/y)][x]-g[0,-t,-(t/y),1][x]+2 g[0,-t,-(t/y),-(t/y)][x]-g[0,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-((t (-1+y))/(t+y)),0,-(t/y)][x]+g[0,-((t (-1+y))/(t+y)),1,-(t/y)][x]+g[0,-((t (-1+y))/(t+y)),-t,1][x]-g[0,-((t (-1+y))/(t+y)),-t,-(t/y)][x]-g[1,1,-t,1][y]-g[1,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1,-t,1,1][x]+1/2 g[1,-t,1,1][y]+1/2 g[1,-t,1,-(t/y)][x]-1/2 g[1,-t,-t,1][x]-1/2 g[1,-t,-t,1][y]+1/2 g[1,-t,-t,-(t/y)][x]+g[1,-t,-(t/y),1][x]-2 g[1,-t,-(t/y),-(t/y)][x]+1/2 g[1,-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1,-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-(t/y),1,1][x]+1/2 g[1,-(t/y),1,-(t/y)][x]+1/2 g[1,-(t/y),-t,1][x]-1/2 g[1,-(t/y),-t,-(t/y)][x]+g[1,-((t (-1+y))/(t+y)),0,-(t/y)][x]-g[1,-((t (-1+y))/(t+y)),1,-(t/y)][x]-g[1,-((t (-1+y))/(t+y)),-t,1][x]+g[1,-((t (-1+y))/(t+y)),-t,-(t/y)][x]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-(t/y),-t,1,1][x]+1/2 g[-(t/y),-t,1,-(t/y)][x]+1/2 g[-(t/y),-t,-t,1][x]-1/2 g[-(t/y),-t,-t,-(t/y)][x]+1/2 g[-(t/y),-(t/y),1,1][x]-1/2 g[-(t/y),-(t/y),1,-(t/y)][x]-1/2 g[-(t/y),-(t/y),-t,1][x]+1/2 g[-(t/y),-(t/y),-t,-(t/y)][x];
evenInt[7]=(18 zeta[2]^2)/5-(23 zeta[4])/2+6 zeta[3] g[-1][t]+6 zeta[3] g[-1][(1-u1)/u1]-3/2 zeta[3] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 zeta[2] g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[2] g[1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 zeta[3] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 zeta[2] g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 zeta[2] g[1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 zeta[3] g[1][x]+2 zeta[2] g[-1][t] g[1][x]+3/2 zeta[2] g[1][t] g[1][x]-3/2 zeta[3] g[1][y]+2 zeta[2] g[-1][t] g[1][y]+3/2 zeta[2] g[1][t] g[1][y]-3 zeta[2] g[1][x] g[1][y]+3/2 zeta[2] g[1][x] g[1-t][y]-4 zeta[2] g[-1][t] g[-t][x]+3/2 zeta[2] g[1][t] g[-t][x]+zeta[2] g[1][y] g[-t][x]+3/2 zeta[2] g[1-t][y] g[-t][x]-4 zeta[2] g[-1][t] g[-t][y]+3/2 zeta[2] g[1][t] g[-t][y]+3/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-4 zeta[2] g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[2] g[1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[2] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-4 zeta[2] g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 zeta[2] g[1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 zeta[3] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 zeta[2] g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 zeta[2] g[1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+4 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 zeta[2] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 zeta[3] g[-(t/y)][x]+2 zeta[2] g[-1][t] g[-(t/y)][x]-3 zeta[2] g[1][t] g[-(t/y)][x]+4 zeta[2] g[1][y] g[-(t/y)][x]-3 zeta[2] g[1-t][y] g[-(t/y)][x]+zeta[2] g[-1,-1][t]-5 g[1][x] g[1][y] g[-1,-1][t]+5/2 g[1][y] g[-t][x] g[-1,-1][t]+5/2 g[1][x] g[-t][y] g[-1,-1][t]+zeta[2] g[-1,-1][(1-u1)/u1]-5 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,-1][(1-u1)/u1]+5/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,-1][(1-u1)/u1]+5/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,-1][(1-u1)/u1]-3 zeta[2] g[0,-1][t]+15/4 g[1][x] g[1][y] g[0,-1][t]-3 g[1][x] g[1-t][y] g[0,-1][t]+7/4 g[1][y] g[-t][x] g[0,-1][t]-3 g[1-t][y] g[-t][x] g[0,-1][t]-2 g[1][x] g[-t][y] g[0,-1][t]+5/2 g[-t][x] g[-t][y] g[0,-1][t]-6 g[1][y] g[-(t/y)][x] g[0,-1][t]+6 g[1-t][y] g[-(t/y)][x] g[0,-1][t]+g[-t][y] g[-(t/y)][x] g[0,-1][t]-3 zeta[2] g[0,-1][(1-u1)/u1]+15/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-3 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+7/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-3 g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+5/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-6 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+6 g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-3 zeta[2] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-1,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[0,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 zeta[2] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 g[-1,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[0,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 zeta[2] g[0,1][x]+2 g[-1][t] g[-t][y] g[0,1][x]-3 g[-1,-1][t] g[0,1][x]+3 g[0,-1][t] g[0,1][x]-2 zeta[2] g[0,1][y]-2 g[-1,-1][t] g[0,1][y]+2 g[0,-1][t] g[0,1][y]-g[-1][t] g[1][y] g[0,-t][x]+2 g[-1,-1][t] g[0,-t][x]+2 g[-1,-1][t] g[0,-t][y]-g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 zeta[2] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[0,-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 zeta[2] g[0,-(t/y)][x]+2 g[-1][t] g[1][y] g[0,-(t/y)][x]-2 g[-1][t] g[-t][y] g[0,-(t/y)][x]-2 g[0,-1][t] g[0,-(t/y)][x]+zeta[2] g[0,-((t (-1+y))/(t+y))][x]-g[-1][t] g[-t][y] g[0,-((t (-1+y))/(t+y))][x]+g[-1,-1][t] g[0,-((t (-1+y))/(t+y))][x]-g[0,-1][t] g[0,-((t (-1+y))/(t+y))][x]-2 zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-4 g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+11/4 g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-5 g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+15/4 g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-11/4 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 zeta[2] g[1,1][x]+3/2 g[-1][t] g[-t][y] g[1,1][x]-4 g[-1,-1][t] g[1,1][x]+11/4 g[0,-1][t] g[1,1][x]-3 zeta[2] g[1,1][y]-3/2 g[-1][t] g[-t][x] g[1,1][y]+3 g[-1][t] g[-(t/y)][x] g[1,1][y]-5 g[-1,-1][t] g[1,1][y]+15/4 g[0,-1][t] g[1,1][y]-11/4 g[0,-(t/y)][x] g[1,1][y]+3/2 zeta[2] g[1,1-t][y]-3 g[0,-1][t] g[1,1-t][y]+3/4 g[-1][t] g[1][y] g[1,-t][x]-2 g[-1][t] g[-t][y] g[1,-t][x]+5/2 g[-1,-1][t] g[1,-t][x]-2 g[0,-1][t] g[1,-t][x]-2 g[1,1][y] g[1,-t][x]+5/2 g[-1][t] g[1][x] g[1,-t][y]+1/4 g[-1][t] g[-t][x] g[1,-t][y]-3 g[-1][t] g[-(t/y)][x] g[1,-t][y]+5/2 g[-1,-1][t] g[1,-t][y]-2 g[0,-1][t] g[1,-t][y]+3/2 zeta[2] g[1,1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[0,-1][(1-u1)/u1] g[1,1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/4 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/2 g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[0,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/4 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+5/2 g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 g[0,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+7/2 zeta[2] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/4 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/4 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/4 g[0,-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[2] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[0,-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[2] g[1,1-t-y][x]+3/2 g[-1][t] g[1][y] g[1,1-t-y][x]-3/2 g[-1][t] g[-t][y] g[1,1-t-y][x]-3 g[0,-1][t] g[1,1-t-y][x]+7/2 zeta[2] g[1,-(t/y)][x]-3/4 g[-1][t] g[1][y] g[1,-(t/y)][x]+3/4 g[-1][t] g[-t][y] g[1,-(t/y)][x]+3/4 g[0,-1][t] g[1,-(t/y)][x]+2 g[1,1][y] g[1,-(t/y)][x]-zeta[2] g[1,-((t (-1+y))/(t+y))][x]+g[-1][t] g[-t][y] g[1,-((t (-1+y))/(t+y))][x]-g[-1,-1][t] g[1,-((t (-1+y))/(t+y))][x]+g[0,-1][t] g[1,-((t (-1+y))/(t+y))][x]+3/2 g[-1][t] g[1][x] g[1-t,1][y]+3/2 g[-1][t] g[-t][x] g[1-t,1][y]-3 g[-1][t] g[-(t/y)][x] g[1-t,1][y]-3/2 g[-1][t] g[1][x] g[1-t,-t][y]-3/2 g[-1][t] g[-t][x] g[1-t,-t][y]+3 g[-1][t] g[-(t/y)][x] g[1-t,-t][y]+4 zeta[2] g[-t,1][x]-3/2 g[-1][t] g[1][y] g[-t,1][x]-5/4 g[-1][t] g[-t][y] g[-t,1][x]+11/2 g[-1,-1][t] g[-t,1][x]-5/4 g[0,-1][t] g[-t,1][x]+4 zeta[2] g[-t,1][y]+3/4 g[-1][t] g[1][x] g[-t,1][y]-5/2 g[-1][t] g[-t][x] g[-t,1][y]-g[-1][t] g[-(t/y)][x] g[-t,1][y]+11/2 g[-1,-1][t] g[-t,1][y]-5/4 g[0,-1][t] g[-t,1][y]-2 g[0,1][x] g[-t,1][y]+2 g[0,-(t/y)][x] g[-t,1][y]+g[0,-((t (-1+y))/(t+y))][x] g[-t,1][y]-3/2 g[1,1][x] g[-t,1][y]+2 g[1,-t][x] g[-t,1][y]+3/2 g[1,1-t-y][x] g[-t,1][y]-3/4 g[1,-(t/y)][x] g[-t,1][y]-g[1,-((t (-1+y))/(t+y))][x] g[-t,1][y]+5/4 g[-t,1][x] g[-t,1][y]+3/2 zeta[2] g[-t,1-t][y]-3 g[0,-1][t] g[-t,1-t][y]-g[-1][t] g[1][y] g[-t,-t][x]+5/2 g[-1][t] g[-t][y] g[-t,-t][x]-3 g[-1,-1][t] g[-t,-t][x]+5/2 g[0,-1][t] g[-t,-t][x]+5/2 g[1,1][y] g[-t,-t][x]-5/2 g[-t,1][y] g[-t,-t][x]-2 g[-1][t] g[1][x] g[-t,-t][y]+5/2 g[-1][t] g[-t][x] g[-t,-t][y]+g[-1][t] g[-(t/y)][x] g[-t,-t][y]-3 g[-1,-1][t] g[-t,-t][y]+5/2 g[0,-1][t] g[-t,-t][y]+3/2 zeta[2] g[-t,1-t-y][x]+3/2 g[-1][t] g[1][y] g[-t,1-t-y][x]-3/2 g[-1][t] g[-t][y] g[-t,1-t-y][x]-3 g[0,-1][t] g[-t,1-t-y][x]+3/2 g[-t,1][y] g[-t,1-t-y][x]-5/2 zeta[2] g[-t,-(t/y)][x]-1/4 g[-1][t] g[1][y] g[-t,-(t/y)][x]+1/4 g[-1][t] g[-t][y] g[-t,-(t/y)][x]+1/4 g[0,-1][t] g[-t,-(t/y)][x]-g[1,1][y] g[-t,-(t/y)][x]-1/4 g[-t,1][y] g[-t,-(t/y)][x]+3/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+4 zeta[2] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/4 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+11/2 g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/4 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+4 zeta[2] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/4 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-5/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+11/2 g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-5/4 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/4 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+5/4 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 zeta[2] g[-((1-u1)/u1),1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/2 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+5/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+5/2 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-5/2 zeta[2] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/4 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/4 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/4 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/4 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[2] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+4 zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-6 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+6 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+4 zeta[2] g[-(t/y),1][x]+3 g[-1][t] g[1][y] g[-(t/y),1][x]-3 g[-1][t] g[-t][y] g[-(t/y),1][x]-6 g[0,-1][t] g[-(t/y),1][x]+3 g[-t,1][y] g[-(t/y),1][x]-g[-1][t] g[1][y] g[-(t/y),-t][x]+g[-1][t] g[-t][y] g[-(t/y),-t][x]+g[0,-1][t] g[-(t/y),-t][x]+g[1,1][y] g[-(t/y),-t][x]-g[-t,1][y] g[-(t/y),-t][x]-3 zeta[2] g[-(t/y),1-t-y][x]-3 g[-1][t] g[1][y] g[-(t/y),1-t-y][x]+3 g[-1][t] g[-t][y] g[-(t/y),1-t-y][x]+6 g[0,-1][t] g[-(t/y),1-t-y][x]-3 g[-t,1][y] g[-(t/y),1-t-y][x]-zeta[2] g[-(t/y),-(t/y)][x]+g[-1][t] g[1][y] g[-(t/y),-(t/y)][x]-g[-1][t] g[-t][y] g[-(t/y),-(t/y)][x]-g[0,-1][t] g[-(t/y),-(t/y)][x]-g[1,1][y] g[-(t/y),-(t/y)][x]+g[-t,1][y] g[-(t/y),-(t/y)][x]+5 g[1][x] g[-1,-1,-1][t]+5 g[1][y] g[-1,-1,-1][t]-5 g[-t][x] g[-1,-1,-1][t]-5 g[-t][y] g[-1,-1,-1][t]+5 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,-1,-1][(1-u1)/u1]+5 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,-1,-1][(1-u1)/u1]-5 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,-1,-1][(1-u1)/u1]-5 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,-1,-1][(1-u1)/u1]+3/4 g[1][x] g[-1,0,-1][t]+3/4 g[1][y] g[-1,0,-1][t]-11/4 g[-t][x] g[-1,0,-1][t]-11/4 g[-t][y] g[-1,0,-1][t]+2 g[-(t/y)][x] g[-1,0,-1][t]+3/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+3/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]-11/4 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]-11/4 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+3 g[1][x] g[0,-1,-1][t]+3 g[1][y] g[0,-1,-1][t]+3 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1,-1][(1-u1)/u1]+3 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1,-1][(1-u1)/u1]-2 g[1][x] g[0,0,-1][t]-2 g[1][y] g[0,0,-1][t]+5/2 g[-t][x] g[0,0,-1][t]+5/2 g[-t][y] g[0,0,-1][t]+g[-(t/y)][x] g[0,0,-1][t]-2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]-2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]+5/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]+5/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]-3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[1][y] g[0,0,-(t/y)][x]+2 g[-1][t] g[0,1,-t][x]-2 g[1][y] g[0,1,-t][x]+g[-1][t] g[0,1,-t][y]+2 g[-1][(1-u1)/u1] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/4 g[1][y] g[0,1,-(t/y)][x]-g[-1][t] g[0,-t,1][x]-g[-1][t] g[0,-t,1][y]+g[1][y] g[0,-t,-(t/y)][x]-g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-11/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1][t] g[0,-(t/y),1][x]-11/4 g[1][y] g[0,-(t/y),1][x]-2 g[-1][t] g[0,-(t/y),-t][x]+2 g[1][y] g[0,-(t/y),-t][x]+3 g[1][y] g[0,-(t/y),-(t/y)][x]-g[-1][t] g[0,-((t (-1+y))/(t+y)),-t][x]+g[1][y] g[0,-((t (-1+y))/(t+y)),-t][x]-3 g[1][x] g[1,0,-1][t]-3 g[1][y] g[1,0,-1][t]-3 g[-t][x] g[1,0,-1][t]-3 g[-t][y] g[1,0,-1][t]+6 g[-(t/y)][x] g[1,0,-1][t]-3 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]-3 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]-3 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]-3 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+6 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]-7/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-7/4 g[1][y] g[1,0,-(t/y)][x]+3/2 g[-1][t] g[1,1,-t][x]-3/2 g[1][y] g[1,1,-t][x]+5/2 g[-1][t] g[1,1,-t][y]+3/2 g[-1][(1-u1)/u1] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/2 g[-1][(1-u1)/u1] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1][y] g[1,1,-(t/y)][x]+3/2 g[-1][t] g[1,1-t,1][y]-3/2 g[-1][t] g[1,1-t,-t][y]+3/4 g[-1][t] g[1,-t,1][x]-2 g[1][y] g[1,-t,1][x]+3/4 g[-1][t] g[1,-t,1][y]-5/2 g[1][x] g[1,-t,1][y]-1/4 g[-t][x] g[1,-t,1][y]+3 g[-(t/y)][x] g[1,-t,1][y]-2 g[-1][t] g[1,-t,-t][x]+2 g[1][y] g[1,-t,-t][x]-2 g[-1][t] g[1,-t,-t][y]+5/4 g[1][y] g[1,-t,-(t/y)][x]+3/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/4 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/4 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-5/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/4 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+5/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/4 g[-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/4 g[-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-1][t] g[1,1-t-y,1][x]-3/2 g[-1][t] g[1,1-t-y,-t][x]+3/2 g[1][y] g[1,1-t-y,-t][x]-3/2 g[1][y] g[1,1-t-y,-(t/y)][x]-3/4 g[-1][t] g[1,-(t/y),1][x]+2 g[1][y] g[1,-(t/y),1][x]+3/4 g[-1][t] g[1,-(t/y),-t][x]-3/4 g[1][y] g[1,-(t/y),-t][x]-g[1][y] g[1,-(t/y),-(t/y)][x]+g[-1][t] g[1,-((t (-1+y))/(t+y)),-t][x]-g[1][y] g[1,-((t (-1+y))/(t+y)),-t][x]+3/2 g[1][x] g[1-t,-t,1][y]+3/2 g[-t][x] g[1-t,-t,1][y]-3 g[-(t/y)][x] g[1-t,-t,1][y]+3/2 g[1][y] g[-t,0,-(t/y)][x]-3/2 g[-1][t] g[-t,1,1][x]-3/2 g[-1][t] g[-t,1,1][y]-2 g[1][x] g[-t,1,1][y]+5/2 g[-t][x] g[-t,1,1][y]+g[-(t/y)][x] g[-t,1,1][y]-5/4 g[-1][t] g[-t,1,-t][x]+5/4 g[1][y] g[-t,1,-t][x]-5/4 g[-1][t] g[-t,1,-t][y]+1/4 g[1][y] g[-t,1,-(t/y)][x]+3/2 g[-1][t] g[-t,1-t,1][y]-3/2 g[-1][t] g[-t,1-t,-t][y]-g[-1][t] g[-t,-t,1][x]+5/2 g[1][y] g[-t,-t,1][x]-g[-1][t] g[-t,-t,1][y]+2 g[1][x] g[-t,-t,1][y]-5/2 g[-t][x] g[-t,-t,1][y]-g[-(t/y)][x] g[-t,-t,1][y]+5/2 g[-1][t] g[-t,-t,-t][x]-5/2 g[1][y] g[-t,-t,-t][x]+5/2 g[-1][t] g[-t,-t,-t][y]-3/2 g[1][y] g[-t,-t,-(t/y)][x]+3/2 g[-1][t] g[-t,1-t-y,1][x]-3/2 g[-1][t] g[-t,1-t-y,-t][x]+3/2 g[1][y] g[-t,1-t-y,-t][x]-3/2 g[1][y] g[-t,1-t-y,-(t/y)][x]-1/4 g[-1][t] g[-t,-(t/y),1][x]-g[1][y] g[-t,-(t/y),1][x]+1/4 g[-1][t] g[-t,-(t/y),-t][x]-1/4 g[1][y] g[-t,-(t/y),-t][x]+g[1][y] g[-t,-(t/y),-(t/y)][x]+3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+5/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-5/4 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/4 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-5/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+5/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/4 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/4 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/4 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-1][t] g[-(t/y),1,1][x]-3 g[-1][t] g[-(t/y),1,-t][x]+3 g[1][y] g[-(t/y),1,-t][x]-3 g[1][y] g[-(t/y),1,-(t/y)][x]-g[-1][t] g[-(t/y),-t,1][x]+g[1][y] g[-(t/y),-t,1][x]+g[-1][t] g[-(t/y),-t,-t][x]-g[1][y] g[-(t/y),-t,-t][x]-3 g[-1][t] g[-(t/y),1-t-y,1][x]+3 g[-1][t] g[-(t/y),1-t-y,-t][x]-3 g[1][y] g[-(t/y),1-t-y,-t][x]+3 g[1][y] g[-(t/y),1-t-y,-(t/y)][x]+g[-1][t] g[-(t/y),-(t/y),1][x]-g[1][y] g[-(t/y),-(t/y),1][x]-g[-1][t] g[-(t/y),-(t/y),-t][x]+g[1][y] g[-(t/y),-(t/y),-t][x]+g[-1,-1,0,-1][t]+g[-1,-1,0,-1][(1-u1)/u1]-3 g[-1,0,-1,-1][t]-3 g[-1,0,-1,-1][(1-u1)/u1]-g[-1,0,0,-1][t]-g[-1,0,0,-1][(1-u1)/u1]-8 g[0,-1,-1,-1][t]-8 g[0,-1,-1,-1][(1-u1)/u1]-2 g[0,-1,0,-1][t]-2 g[0,-1,0,-1][(1-u1)/u1]+2 g[0,0,-1,-1][t]+2 g[0,0,-1,-1][(1-u1)/u1]+7/2 g[0,0,0,-1][t]+7/2 g[0,0,0,-1][(1-u1)/u1]+2 g[0,0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[0,0,0,-(t/y)][x]-3/2 g[0,0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[0,0,1,-(t/y)][x]-3/2 g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[0,0,-(t/y),1][x]+3 g[0,0,-(t/y),-(t/y)][x]+1/2 g[0,1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,1,0,-(t/y)][x]-11/4 g[0,1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-11/4 g[0,1,1,-(t/y)][x]-2 g[0,1,-t,1][x]-g[0,1,-t,1][y]+2 g[0,1,-t,-(t/y)][x]-2 g[0,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[0,1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/4 g[0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/4 g[0,1,-(t/y),1][x]+3 g[0,1,-(t/y),-(t/y)][x]+g[0,-t,1,-(t/y)][x]+g[0,-t,-(t/y),1][x]-2 g[0,-t,-(t/y),-(t/y)][x]+g[0,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/4 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-11/4 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-15/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/4 g[0,-(t/y),0,-(t/y)][x]-11/4 g[0,-(t/y),1,1][x]+5 g[0,-(t/y),1,-(t/y)][x]+2 g[0,-(t/y),-t,1][x]-2 g[0,-(t/y),-t,-(t/y)][x]+3 g[0,-(t/y),-(t/y),1][x]-15/2 g[0,-(t/y),-(t/y),-(t/y)][x]-g[0,-((t (-1+y))/(t+y)),0,-(t/y)][x]+g[0,-((t (-1+y))/(t+y)),1,-(t/y)][x]+g[0,-((t (-1+y))/(t+y)),-t,1][x]-g[0,-((t (-1+y))/(t+y)),-t,-(t/y)][x]-3/2 g[1,0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[1,0,0,-(t/y)][x]-7/4 g[1,0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-7/4 g[1,0,1,-(t/y)][x]-7/4 g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5 g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-7/4 g[1,0,-(t/y),1][x]+5 g[1,0,-(t/y),-(t/y)][x]-11/4 g[1,1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-11/4 g[1,1,0,-(t/y)][x]-3/2 g[1,1,-t,1][x]-5/2 g[1,1,-t,1][y]+3/2 g[1,1,-t,-(t/y)][x]-3/2 g[1,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/2 g[1,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 g[1,1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,1,-(t/y),1][x]+3/2 g[1,1-t,-t,1][y]-2 g[1,-t,1,1][x]-2 g[1,-t,1,1][y]+13/4 g[1,-t,1,-(t/y)][x]+2 g[1,-t,-t,1][x]+2 g[1,-t,-t,1][y]-2 g[1,-t,-t,-(t/y)][x]+5/4 g[1,-t,-(t/y),1][x]-5/2 g[1,-t,-(t/y),-(t/y)][x]+3/2 g[1,1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 g[1,-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[1,-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+13/4 g[1,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[1,-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[1,-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 g[1,-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/4 g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/2 g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-7/4 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/4 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/4 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,1-t-y,-t,1][x]-3/2 g[1,1-t-y,-t,-(t/y)][x]-3/2 g[1,1-t-y,-(t/y),1][x]+3/2 g[1,1-t-y,-(t/y),-(t/y)][x]+3/2 g[1,-(t/y),0,-(t/y)][x]+2 g[1,-(t/y),1,1][x]-7/4 g[1,-(t/y),1,-(t/y)][x]-3/4 g[1,-(t/y),-t,1][x]+3/4 g[1,-(t/y),-t,-(t/y)][x]-g[1,-(t/y),-(t/y),1][x]+1/2 g[1,-(t/y),-(t/y),-(t/y)][x]+g[1,-((t (-1+y))/(t+y)),0,-(t/y)][x]-g[1,-((t (-1+y))/(t+y)),1,-(t/y)][x]-g[1,-((t (-1+y))/(t+y)),-t,1][x]+g[1,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+3/2 g[-t,0,1,-(t/y)][x]+3/2 g[-t,0,-(t/y),1][x]-3 g[-t,0,-(t/y),-(t/y)][x]+3/2 g[-t,1,1,-(t/y)][x]+5/4 g[-t,1,-t,1][x]+5/4 g[-t,1,-t,1][y]-5/4 g[-t,1,-t,-(t/y)][x]+1/4 g[-t,1,-(t/y),1][x]-1/2 g[-t,1,-(t/y),-(t/y)][x]+3/2 g[-t,1-t,-t,1][y]+5/2 g[-t,-t,1,1][x]+5/2 g[-t,-t,1,1][y]-4 g[-t,-t,1,-(t/y)][x]-5/2 g[-t,-t,-t,1][x]-5/2 g[-t,-t,-t,1][y]+5/2 g[-t,-t,-t,-(t/y)][x]-3/2 g[-t,-t,-(t/y),1][x]+3 g[-t,-t,-(t/y),-(t/y)][x]+3/2 g[-t,1-t-y,-t,1][x]-3/2 g[-t,1-t-y,-t,-(t/y)][x]-3/2 g[-t,1-t-y,-(t/y),1][x]+3/2 g[-t,1-t-y,-(t/y),-(t/y)][x]-3/2 g[-t,-(t/y),0,-(t/y)][x]-g[-t,-(t/y),1,1][x]+3/4 g[-t,-(t/y),1,-(t/y)][x]-1/4 g[-t,-(t/y),-t,1][x]+1/4 g[-t,-(t/y),-t,-(t/y)][x]+g[-t,-(t/y),-(t/y),1][x]-1/2 g[-t,-(t/y),-(t/y),-(t/y)][x]+3/2 g[-((1-u1)/u1),0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-((1-u1)/u1),1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/4 g[-((1-u1)/u1),1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/4 g[-((1-u1)/u1),1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-5/4 g[-((1-u1)/u1),1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/4 g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-((1-u1)/u1),1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+5/2 g[-((1-u1)/u1),-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+5/2 g[-((1-u1)/u1),-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-4 g[-((1-u1)/u1),-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/2 g[-((1-u1)/u1),-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/2 g[-((1-u1)/u1),-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+5/2 g[-((1-u1)/u1),-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/4 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/4 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/4 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[-(t/y),1,-t,1][x]-3 g[-(t/y),1,-t,-(t/y)][x]-3 g[-(t/y),1,-(t/y),1][x]+3 g[-(t/y),1,-(t/y),-(t/y)][x]+g[-(t/y),-t,1,1][x]-g[-(t/y),-t,1,-(t/y)][x]-g[-(t/y),-t,-t,1][x]+g[-(t/y),-t,-t,-(t/y)][x]-3 g[-(t/y),1-t-y,-t,1][x]+3 g[-(t/y),1-t-y,-t,-(t/y)][x]+3 g[-(t/y),1-t-y,-(t/y),1][x]-3 g[-(t/y),1-t-y,-(t/y),-(t/y)][x]-g[-(t/y),-(t/y),1,1][x]+g[-(t/y),-(t/y),1,-(t/y)][x]+g[-(t/y),-(t/y),-t,1][x]-g[-(t/y),-(t/y),-t,-(t/y)][x]-6 zeta[3] h[1][u2]+3 zeta[2] h[1][u1] h[1][u2]-3/8 h[1][u1]^2 h[1][u2]^2-5 zeta[2] h[1][u1] h[1][u3]+3 zeta[2] h[1][u2] h[1][u3]+3/4 h[1][u1]^2 h[1][u2] h[1][u3]-3/8 h[1][u1]^2 h[1][u3]^2+3/4 h[1][u1] h[1][u2] h[1][u3]^2-3/8 h[1][u2]^2 h[1][u3]^2+3/4 log[u2/u3]^2 h[0,1][u1]+zeta[2] h[0,1][u1]+9 zeta[2] h[0,1][u2]+5/4 h[1][u1]^2 h[0,1][u2]-3/2 h[1][u1] h[1][u3] h[0,1][u2]+5/4 h[1][u3]^2 h[0,1][u2]+3/4 log[u2/u1]^2 h[0,1][u3]+zeta[2] h[0,1][u3]+3/4 log[u2/u3]^2 h[1,1][u1]+4 zeta[2] h[1,1][u2]+5/4 h[1][u1]^2 h[1,1][u2]-3 h[1][u1] h[1][u3] h[1,1][u2]+5/4 h[1][u3]^2 h[1,1][u2]+3/4 log[u2/u1]^2 h[1,1][u3]+log[u2/u3] h[0,0,1][u1]+log[u2/u1] h[0,0,1][u3]-3/2 log[u2/u3] h[0,1,1][u1]-3/2 h[1][u2] h[0,1,1][u1]+3/2 h[1][u3] h[0,1,1][u1]-h[1][u1] h[0,1,1][u2]-h[1][u3] h[0,1,1][u2]-3/2 log[u2/u1] h[0,1,1][u3]+3/2 h[1][u1] h[0,1,1][u3]-3/2 h[1][u2] h[0,1,1][u3]+5/2 log[u2/u3] h[1,0,1][u1]-1/2 h[1][u1] h[1,0,1][u2]-1/2 h[1][u3] h[1,0,1][u2]+5/2 log[u2/u1] h[1,0,1][u3]-3 h[0,0,0,1][u1]-7 h[0,0,0,1][u2]-3 h[0,0,0,1][u3]-4 h[0,0,1,1][u1]-7 h[0,0,1,1][u2]-4 h[0,0,1,1][u3]-1/2 h[0,1,0,1][u1]-7/2 h[0,1,0,1][u2]-1/2 h[0,1,0,1][u3]-4 h[1,0,0,1][u1]-5 h[1,0,0,1][u2]-4 h[1,0,0,1][u3]-4 h[1,0,1,1][u1]-4 h[1,0,1,1][u2]-4 h[1,0,1,1][u3]-3 h[1,1,0,1][u2];
evenInt[8]=12 zeta[3]+6 logdel zeta[3]-7 zeta[4]-zeta[2] h[0,1][u1]-zeta[2] h[0,1][u3]+h[0,0,0,1][u1]+h[0,0,0,1][u3]+h[0,0,1,1][u1]+h[0,0,1,1][u3]+1/2 (-3 zeta[3] h[1][u1]-zeta[2] h[1,1][u1]+h[1,0,0,1][u1]+h[1,0,1,1][u1])+1/2 (-3 zeta[3] h[1][u3]-zeta[2] h[1,1][u3]+h[1,0,0,1][u3]+h[1,0,1,1][u3]);
evenInt[9]=-12 zeta[3]-(5 zeta[4])/2+zeta[2] (-h[1][u1] h[1][u3]+h[0,1][u1]+h[1,1][u1])+zeta[2] (-h[1][u1] h[1][u3]+h[0,1][u3]+h[1,1][u3])+h[1][u3] (3 zeta[3]+h[0,1,1][u1]-h[1,0,1][u1])+h[1][u1] (3 zeta[3]+h[0,1,1][u3]-h[1,0,1][u3])+logdel (zeta[2] h[1][u1]+zeta[2] h[1][u3]-h[0,1,1][u1]-h[0,1,1][u3]+h[1,0,1][u1]+h[1,0,1][u3])-h[0,0,0,1][u1]-h[0,0,0,1][u3]+h[0,0,1,1][u1]+h[0,0,1,1][u3]-h[0,1,0,1][u1]-h[0,1,0,1][u3]-2 h[1,0,0,1][u1]-2 h[1,0,0,1][u3]-h[1,1,0,1][u1]+(u1 (6 zeta[3] h[1][u1]-h[1,0,1,1][u1]+h[1,1,0,1][u1]))/(1-u1)-h[1,1,0,1][u3]+(u3 (6 zeta[3] h[1][u3]-h[1,0,1,1][u3]+h[1,1,0,1][u3]))/(1-u3);
evenInt[10]=-(12/5) zeta[2]^2-12 zeta[3]+10 zeta[4]-3 zeta[3] g[-1][t]-3 zeta[3] g[-1][(1-u1)/u1]+3/2 zeta[3] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[3] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 zeta[3] g[1][x]+1/2 zeta[2] g[-1][t] g[1][x]-1/2 zeta[2] g[1][t] g[1][x]+3/2 zeta[3] g[1][y]+1/2 zeta[2] g[-1][t] g[1][y]-1/2 zeta[2] g[1][t] g[1][y]-zeta[2] g[1][x] g[1][y]-1/2 zeta[2] g[1][x] g[1-t][y]+1/2 zeta[2] g[-1][t] g[-t][x]-1/2 zeta[2] g[1][t] g[-t][x]+1/2 zeta[2] g[1][y] g[-t][x]-1/2 zeta[2] g[1-t][y] g[-t][x]+1/2 zeta[2] g[-1][t] g[-t][y]-1/2 zeta[2] g[1][t] g[-t][y]-1/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-zeta[2] g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[-1][t] g[-(t/y)][x]+zeta[2] g[1][t] g[-(t/y)][x]-zeta[2] g[1][y] g[-(t/y)][x]+zeta[2] g[1-t][y] g[-(t/y)][x]+zeta[2] g[0,-1][t]+g[1][x] g[1-t][y] g[0,-1][t]-g[1][y] g[-t][x] g[0,-1][t]+g[1-t][y] g[-t][x] g[0,-1][t]-1/2 g[1][x] g[-t][y] g[0,-1][t]+2 g[1][y] g[-(t/y)][x] g[0,-1][t]-2 g[1-t][y] g[-(t/y)][x] g[0,-1][t]-zeta[2] g[0,-1][(1-u1)/u1]+g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-2 g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-2 zeta[2] g[0,1][x]+1/2 g[-1][t] g[-t][y] g[0,1][x]-2 g[-1,-1][t] g[0,1][x]+2 g[0,-1][t] g[0,1][x]-3 zeta[2] g[0,1][y]-3 g[-1,-1][t] g[0,1][y]+3 g[0,-1][t] g[0,1][y]-3/2 g[-1][t] g[1][y] g[0,-t][x]+3 g[-1,-1][t] g[0,-t][x]+3 g[-1,-1][t] g[0,-t][y]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 zeta[2] g[0,-(t/y)][x]+1/2 g[-1][t] g[1][y] g[0,-(t/y)][x]-1/2 g[-1][t] g[-t][y] g[0,-(t/y)][x]-1/2 g[0,-1][t] g[0,-(t/y)][x]-zeta[2] g[0,-((t (-1+y))/(t+y))][x]+g[-1][t] g[-t][y] g[0,-((t (-1+y))/(t+y))][x]-g[-1,-1][t] g[0,-((t (-1+y))/(t+y))][x]+g[0,-1][t] g[0,-((t (-1+y))/(t+y))][x]+zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3 g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+zeta[2] g[1,1][x]-1/2 g[-1][t] g[-t][y] g[1,1][x]+2 g[-1,-1][t] g[1,1][x]-2 g[0,-1][t] g[1,1][x]+2 zeta[2] g[1,1][y]+1/2 g[-1][t] g[-t][x] g[1,1][y]-g[-1][t] g[-(t/y)][x] g[1,1][y]+3 g[-1,-1][t] g[1,1][y]-3 g[0,-1][t] g[1,1][y]+1/2 g[0,-(t/y)][x] g[1,1][y]-1/2 zeta[2] g[1,1-t][y]+g[0,-1][t] g[1,1-t][y]+2 g[-1][t] g[1][y] g[1,-t][x]-1/2 g[-1][t] g[-t][y] g[1,-t][x]-3 g[-1,-1][t] g[1,-t][x]-1/2 g[0,-1][t] g[1,-t][x]-1/2 g[1,1][y] g[1,-t][x]-1/2 g[-1][t] g[-t][x] g[1,-t][y]+g[-1][t] g[-(t/y)][x] g[1,-t][y]-3 g[-1,-1][t] g[1,-t][y]-1/2 g[0,-1][t] g[1,-t][y]-1/2 zeta[2] g[1,1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[1,1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1,1-t-y][x]-1/2 g[-1][t] g[1][y] g[1,1-t-y][x]+1/2 g[-1][t] g[-t][y] g[1,1-t-y][x]+g[0,-1][t] g[1,1-t-y][x]-1/2 g[-1][t] g[1][y] g[1,-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[1,-(t/y)][x]+1/2 g[0,-1][t] g[1,-(t/y)][x]+1/2 g[1,1][y] g[1,-(t/y)][x]+zeta[2] g[1,-((t (-1+y))/(t+y))][x]-g[-1][t] g[-t][y] g[1,-((t (-1+y))/(t+y))][x]+g[-1,-1][t] g[1,-((t (-1+y))/(t+y))][x]-g[0,-1][t] g[1,-((t (-1+y))/(t+y))][x]-1/2 g[-1][t] g[1][x] g[1-t,1][y]-1/2 g[-1][t] g[-t][x] g[1-t,1][y]+g[-1][t] g[-(t/y)][x] g[1-t,1][y]+1/2 g[-1][t] g[1][x] g[1-t,-t][y]+1/2 g[-1][t] g[-t][x] g[1-t,-t][y]-g[-1][t] g[-(t/y)][x] g[1-t,-t][y]-1/2 zeta[2] g[-t,1][x]+1/2 g[-1][t] g[1][y] g[-t,1][x]-g[-1,-1][t] g[-t,1][x]-1/2 zeta[2] g[-t,1][y]+1/2 g[-1][t] g[1][x] g[-t,1][y]-g[-1,-1][t] g[-t,1][y]-1/2 g[0,1][x] g[-t,1][y]+1/2 g[0,-(t/y)][x] g[-t,1][y]-g[0,-((t (-1+y))/(t+y))][x] g[-t,1][y]+1/2 g[1,1][x] g[-t,1][y]+1/2 g[1,-t][x] g[-t,1][y]-1/2 g[1,1-t-y][x] g[-t,1][y]-1/2 g[1,-(t/y)][x] g[-t,1][y]+g[1,-((t (-1+y))/(t+y))][x] g[-t,1][y]-1/2 zeta[2] g[-t,1-t][y]+g[0,-1][t] g[-t,1-t][y]-1/2 g[-1][t] g[1][y] g[-t,-t][x]+g[-1,-1][t] g[-t,-t][x]-1/2 g[-1][t] g[1][x] g[-t,-t][y]+g[-1,-1][t] g[-t,-t][y]-1/2 zeta[2] g[-t,1-t-y][x]-1/2 g[-1][t] g[1][y] g[-t,1-t-y][x]+1/2 g[-1][t] g[-t][y] g[-t,1-t-y][x]+g[0,-1][t] g[-t,1-t-y][x]-1/2 g[-t,1][y] g[-t,1-t-y][x]+1/2 g[-1][t] g[1][y] g[-t,-(t/y)][x]-1/2 g[-1][t] g[-t][y] g[-t,-(t/y)][x]-1/2 g[0,-1][t] g[-t,-(t/y)][x]-1/2 g[1,1][y] g[-t,-(t/y)][x]+1/2 g[-t,1][y] g[-t,-(t/y)][x]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[-(t/y),1][x]-g[-1][t] g[1][y] g[-(t/y),1][x]+g[-1][t] g[-t][y] g[-(t/y),1][x]+2 g[0,-1][t] g[-(t/y),1][x]-g[-t,1][y] g[-(t/y),1][x]+zeta[2] g[-(t/y),1-t-y][x]+g[-1][t] g[1][y] g[-(t/y),1-t-y][x]-g[-1][t] g[-t][y] g[-(t/y),1-t-y][x]-2 g[0,-1][t] g[-(t/y),1-t-y][x]+g[-t,1][y] g[-(t/y),1-t-y][x]+1/2 g[1][x] g[-1,0,-1][t]+1/2 g[1][y] g[-1,0,-1][t]+1/2 g[-t][x] g[-1,0,-1][t]+1/2 g[-t][y] g[-1,0,-1][t]-g[-(t/y)][x] g[-1,0,-1][t]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]-g[1][x] g[0,-1,-1][t]-g[1][y] g[0,-1,-1][t]-g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1,-1][(1-u1)/u1]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1,-1][(1-u1)/u1]-1/2 g[1][x] g[0,0,-1][t]-1/2 g[1][y] g[0,0,-1][t]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][y] g[0,0,-(t/y)][x]+1/2 g[-1][t] g[0,1,-t][x]-1/2 g[1][y] g[0,1,-t][x]+3/2 g[-1][t] g[0,1,-t][y]-1/2 g[-1][(1-u1)/u1] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[1][y] g[0,1,-(t/y)][x]-3/2 g[-1][t] g[0,-t,1][x]-3/2 g[-1][t] g[0,-t,1][y]+3/2 g[1][y] g[0,-t,-(t/y)][x]-1/2 g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][t] g[0,-(t/y),1][x]+1/2 g[1][y] g[0,-(t/y),1][x]-1/2 g[-1][t] g[0,-(t/y),-t][x]+1/2 g[1][y] g[0,-(t/y),-t][x]-5/2 g[1][y] g[0,-(t/y),-(t/y)][x]+g[-1][t] g[0,-((t (-1+y))/(t+y)),-t][x]-g[1][y] g[0,-((t (-1+y))/(t+y)),-t][x]+g[1][x] g[1,0,-1][t]+g[1][y] g[1,0,-1][t]+g[-t][x] g[1,0,-1][t]+g[-t][y] g[1,0,-1][t]-2 g[-(t/y)][x] g[1,0,-1][t]+g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]-2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][y] g[1,0,-(t/y)][x]-1/2 g[-1][t] g[1,1,-t][x]+1/2 g[1][y] g[1,1,-t][x]-3/2 g[-1][t] g[1,1,-t][y]-1/2 g[-1][(1-u1)/u1] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][y] g[1,1,-(t/y)][x]-1/2 g[-1][t] g[1,1-t,1][y]+1/2 g[-1][t] g[1,1-t,-t][y]+2 g[-1][t] g[1,-t,1][x]-1/2 g[1][y] g[1,-t,1][x]+2 g[-1][t] g[1,-t,1][y]+1/2 g[-t][x] g[1,-t,1][y]-g[-(t/y)][x] g[1,-t,1][y]-1/2 g[-1][t] g[1,-t,-t][x]+1/2 g[1][y] g[1,-t,-t][x]-1/2 g[-1][t] g[1,-t,-t][y]-3/2 g[1][y] g[1,-t,-(t/y)][x]-1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][t] g[1,1-t-y,1][x]+1/2 g[-1][t] g[1,1-t-y,-t][x]-1/2 g[1][y] g[1,1-t-y,-t][x]+1/2 g[1][y] g[1,1-t-y,-(t/y)][x]-1/2 g[-1][t] g[1,-(t/y),1][x]+1/2 g[1][y] g[1,-(t/y),1][x]+1/2 g[-1][t] g[1,-(t/y),-t][x]-1/2 g[1][y] g[1,-(t/y),-t][x]-1/2 g[1][y] g[1,-(t/y),-(t/y)][x]-g[-1][t] g[1,-((t (-1+y))/(t+y)),-t][x]+g[1][y] g[1,-((t (-1+y))/(t+y)),-t][x]-1/2 g[1][x] g[1-t,-t,1][y]-1/2 g[-t][x] g[1-t,-t,1][y]+g[-(t/y)][x] g[1-t,-t,1][y]-1/2 g[1][y] g[-t,0,-(t/y)][x]+1/2 g[-1][t] g[-t,1,1][x]+1/2 g[-1][t] g[-t,1,1][y]-1/2 g[1][x] g[-t,1,1][y]-1/2 g[1][y] g[-t,1,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t,1][y]+1/2 g[-1][t] g[-t,1-t,-t][y]-1/2 g[-1][t] g[-t,-t,1][x]-1/2 g[-1][t] g[-t,-t,1][y]+1/2 g[1][x] g[-t,-t,1][y]+1/2 g[1][y] g[-t,-t,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t-y,1][x]+1/2 g[-1][t] g[-t,1-t-y,-t][x]-1/2 g[1][y] g[-t,1-t-y,-t][x]+1/2 g[1][y] g[-t,1-t-y,-(t/y)][x]+1/2 g[-1][t] g[-t,-(t/y),1][x]-1/2 g[1][y] g[-t,-(t/y),1][x]-1/2 g[-1][t] g[-t,-(t/y),-t][x]+1/2 g[1][y] g[-t,-(t/y),-t][x]+1/2 g[1][y] g[-t,-(t/y),-(t/y)][x]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][t] g[-(t/y),1,1][x]+g[-1][t] g[-(t/y),1,-t][x]-g[1][y] g[-(t/y),1,-t][x]+g[1][y] g[-(t/y),1,-(t/y)][x]+g[-1][t] g[-(t/y),1-t-y,1][x]-g[-1][t] g[-(t/y),1-t-y,-t][x]+g[1][y] g[-(t/y),1-t-y,-t][x]-g[1][y] g[-(t/y),1-t-y,-(t/y)][x]+3 g[-1,0,-1,-1][t]+3 g[-1,0,-1,-1][(1-u1)/u1]+4 g[0,-1,-1,-1][t]-2 g[0,-1,0,-1][t]-g[0,-1,0,-1][(1-u1)/u1]-5 g[0,0,-1,-1][t]-3 g[0,0,-1,-1][(1-u1)/u1]+g[0,0,0,-1][(1-u1)/u1]-g[0,0,0,-(t/y)][x]+1/2 g[0,0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,0,1,-(t/y)][x]+1/2 g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,0,-(t/y),1][x]-g[0,0,-(t/y),-(t/y)][x]+g[0,1,0,-(t/y)][x]+1/2 g[0,1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,1,1,-(t/y)][x]-1/2 g[0,1,-t,1][x]-3/2 g[0,1,-t,1][y]+1/2 g[0,1,-t,-(t/y)][x]+1/2 g[0,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[0,1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,1,-(t/y),1][x]-5/2 g[0,1,-(t/y),-(t/y)][x]+3/2 g[0,-t,1,-(t/y)][x]+3/2 g[0,-t,-(t/y),1][x]-3 g[0,-t,-(t/y),-(t/y)][x]+1/2 g[0,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-(t/y),0,-(t/y)][x]+1/2 g[0,-(t/y),1,1][x]-2 g[0,-(t/y),1,-(t/y)][x]+1/2 g[0,-(t/y),-t,1][x]-1/2 g[0,-(t/y),-t,-(t/y)][x]-5/2 g[0,-(t/y),-(t/y),1][x]+11/2 g[0,-(t/y),-(t/y),-(t/y)][x]+g[0,-((t (-1+y))/(t+y)),0,-(t/y)][x]-g[0,-((t (-1+y))/(t+y)),1,-(t/y)][x]-g[0,-((t (-1+y))/(t+y)),-t,1][x]+g[0,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+1/2 g[1,0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,0,0,-(t/y)][x]+g[1,0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,0,1,-(t/y)][x]+g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/2 g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,0,-(t/y),1][x]-5/2 g[1,0,-(t/y),-(t/y)][x]+1/2 g[1,1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1,0,-(t/y)][x]+1/2 g[1,1,-t,1][x]+3/2 g[1,1,-t,1][y]-1/2 g[1,1,-t,-(t/y)][x]+1/2 g[1,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1,-(t/y),1][x]-1/2 g[1,1-t,-t,1][y]-1/2 g[1,-t,1,1][x]-1/2 g[1,-t,1,1][y]-g[1,-t,1,-(t/y)][x]+1/2 g[1,-t,-t,1][x]+1/2 g[1,-t,-t,1][y]-1/2 g[1,-t,-t,-(t/y)][x]-3/2 g[1,-t,-(t/y),1][x]+3 g[1,-t,-(t/y),-(t/y)][x]-1/2 g[1,1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[1,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1-t-y,-t,1][x]+1/2 g[1,1-t-y,-t,-(t/y)][x]+1/2 g[1,1-t-y,-(t/y),1][x]-1/2 g[1,1-t-y,-(t/y),-(t/y)][x]-1/2 g[1,-(t/y),0,-(t/y)][x]+1/2 g[1,-(t/y),1,1][x]-g[1,-(t/y),1,-(t/y)][x]-1/2 g[1,-(t/y),-t,1][x]+1/2 g[1,-(t/y),-t,-(t/y)][x]-1/2 g[1,-(t/y),-(t/y),1][x]+3/2 g[1,-(t/y),-(t/y),-(t/y)][x]-g[1,-((t (-1+y))/(t+y)),0,-(t/y)][x]+g[1,-((t (-1+y))/(t+y)),1,-(t/y)][x]+g[1,-((t (-1+y))/(t+y)),-t,1][x]-g[1,-((t (-1+y))/(t+y)),-t,-(t/y)][x]-1/2 g[-t,0,1,-(t/y)][x]-1/2 g[-t,0,-(t/y),1][x]+g[-t,0,-(t/y),-(t/y)][x]-1/2 g[-t,1,1,-(t/y)][x]-1/2 g[-t,1,-(t/y),1][x]+g[-t,1,-(t/y),-(t/y)][x]-1/2 g[-t,1-t,-t,1][y]+1/2 g[-t,-t,1,-(t/y)][x]+1/2 g[-t,-t,-(t/y),1][x]-g[-t,-t,-(t/y),-(t/y)][x]-1/2 g[-t,1-t-y,-t,1][x]+1/2 g[-t,1-t-y,-t,-(t/y)][x]+1/2 g[-t,1-t-y,-(t/y),1][x]-1/2 g[-t,1-t-y,-(t/y),-(t/y)][x]+1/2 g[-t,-(t/y),0,-(t/y)][x]-1/2 g[-t,-(t/y),1,1][x]+g[-t,-(t/y),1,-(t/y)][x]+1/2 g[-t,-(t/y),-t,1][x]-1/2 g[-t,-(t/y),-t,-(t/y)][x]+3/2 (-6 zeta[4]-2 zeta[2] g[-1][t] g[1][x]-2 zeta[2] g[-1][t] g[1][y]+2 zeta[2] g[1][x] g[1][y]+2 zeta[2] g[-1][t] g[-t][x]+2 zeta[2] g[-1][t] g[-t][y]+2 g[1][x] g[1][y] g[-1,-1][t]-2 g[-t][x] g[-t][y] g[-1,-1][t]+2 zeta[2] g[0,-1][t]-2 g[1][x] g[1][y] g[0,-1][t]+g[1][x] g[-t][y] g[0,-1][t]-g[-t][x] g[-t][y] g[0,-1][t]+2 zeta[2] g[0,1][x]-g[-1][t] g[-t][y] g[0,1][x]+2 g[-1,-1][t] g[0,1][x]-2 g[0,-1][t] g[0,1][x]+2 zeta[2] g[0,1][y]+2 g[-1,-1][t] g[0,1][y]-2 g[0,-1][t] g[0,1][y]+g[-1][t] g[1][y] g[0,-t][x]-2 g[-1,-1][t] g[0,-t][x]-2 g[-1,-1][t] g[0,-t][y]-g[-1][t] g[1][y] g[0,-(t/y)][x]+g[-1][t] g[-t][y] g[0,-(t/y)][x]+g[0,-1][t] g[0,-(t/y)][x]+g[0,-(t/y)][x] g[1,1][y]-2 g[-1][t] g[1][y] g[1,-t][x]+g[-1][t] g[-t][y] g[1,-t][x]+2 g[-1,-1][t] g[1,-t][x]+g[0,-1][t] g[1,-t][x]+g[1,1][y] g[1,-t][x]-g[-1][t] g[1][x] g[1,-t][y]+2 g[-1,-1][t] g[1,-t][y]+g[0,-1][t] g[1,-t][y]+g[-1][t] g[1][y] g[1,-(t/y)][x]-g[-1][t] g[-t][y] g[1,-(t/y)][x]-g[0,-1][t] g[1,-(t/y)][x]-g[1,1][y] g[1,-(t/y)][x]-2 zeta[2] g[-t,1][x]+g[-1][t] g[-t][y] g[-t,1][x]-2 g[-1,-1][t] g[-t,1][x]+2 g[0,-1][t] g[-t,1][x]-2 zeta[2] g[-t,1][y]-g[-1][t] g[1][x] g[-t,1][y]+2 g[-1][t] g[-t][x] g[-t,1][y]-2 g[-1,-1][t] g[-t,1][y]+2 g[0,-1][t] g[-t,1][y]+g[0,1][x] g[-t,1][y]-g[0,-(t/y)][x] g[-t,1][y]-g[1,-t][x] g[-t,1][y]+g[1,-(t/y)][x] g[-t,1][y]-g[-t,1][x] g[-t,1][y]+g[-1][t] g[1][y] g[-t,-t][x]-g[-1][t] g[-t][y] g[-t,-t][x]-g[0,-1][t] g[-t,-t][x]-g[1,1][y] g[-t,-t][x]+g[-t,1][y] g[-t,-t][x]+g[-1][t] g[1][x] g[-t,-t][y]-g[-1][t] g[-t][x] g[-t,-t][y]-g[0,-1][t] g[-t,-t][y]-g[-1][t] g[1][y] g[-t,-(t/y)][x]+g[-1][t] g[-t][y] g[-t,-(t/y)][x]+g[0,-1][t] g[-t,-(t/y)][x]+g[1,1][y] g[-t,-(t/y)][x]-g[-t,1][y] g[-t,-(t/y)][x]-4 g[1][x] g[-1,-1,-1][t]-4 g[1][y] g[-1,-1,-1][t]+4 g[-t][x] g[-1,-1,-1][t]+4 g[-t][y] g[-1,-1,-1][t]+g[1][x] g[-1,0,-1][t]+g[1][y] g[-1,0,-1][t]-g[-t][x] g[-1,0,-1][t]-g[-t][y] g[-1,0,-1][t]+2 g[1][x] g[0,-1,-1][t]+2 g[1][y] g[0,-1,-1][t]-2 g[-t][x] g[0,-1,-1][t]-2 g[-t][y] g[0,-1,-1][t]+g[1][x] g[0,0,-1][t]+g[1][y] g[0,0,-1][t]-g[-t][x] g[0,0,-1][t]-g[-t][y] g[0,0,-1][t]-g[-1][t] g[0,1,-t][x]+g[1][y] g[0,1,-t][x]-g[-1][t] g[0,1,-t][y]+g[-1][t] g[0,-t,1][x]+g[-1][t] g[0,-t,1][y]-g[1][y] g[0,-t,-(t/y)][x]-g[-1][t] g[0,-(t/y),1][x]+g[1][y] g[0,-(t/y),1][x]+g[-1][t] g[0,-(t/y),-t][x]-g[1][y] g[0,-(t/y),-t][x]-2 g[-1][t] g[1,-t,1][x]+g[1][y] g[1,-t,1][x]-2 g[-1][t] g[1,-t,1][y]+g[1][x] g[1,-t,1][y]+g[-1][t] g[1,-t,-t][x]-g[1][y] g[1,-t,-t][x]+g[-1][t] g[1,-t,-t][y]+g[1][y] g[1,-t,-(t/y)][x]+g[-1][t] g[1,-(t/y),1][x]-g[1][y] g[1,-(t/y),1][x]-g[-1][t] g[1,-(t/y),-t][x]+g[1][y] g[1,-(t/y),-t][x]-g[1][y] g[-t,0,-(t/y)][x]+g[1][x] g[-t,1,1][y]-g[-t][x] g[-t,1,1][y]+g[-1][t] g[-t,1,-t][x]-g[1][y] g[-t,1,-t][x]+g[-1][t] g[-t,1,-t][y]+g[1][y] g[-t,1,-(t/y)][x]+g[-1][t] g[-t,-t,1][x]-g[1][y] g[-t,-t,1][x]+g[-1][t] g[-t,-t,1][y]-g[1][x] g[-t,-t,1][y]+g[-t][x] g[-t,-t,1][y]-g[-1][t] g[-t,-t,-t][x]+g[1][y] g[-t,-t,-t][x]-g[-1][t] g[-t,-t,-t][y]-g[-1][t] g[-t,-(t/y),1][x]+g[1][y] g[-t,-(t/y),1][x]+g[-1][t] g[-t,-(t/y),-t][x]-g[1][y] g[-t,-(t/y),-t][x]+4 g[0,-1,-1,-1][t]-g[0,-1,0,-1][t]-2 g[0,0,-1,-1][t]-g[0,0,0,-1][t]-g[0,0,0,-(t/y)][x]-g[0,1,0,-(t/y)][x]+g[0,1,1,-(t/y)][x]+g[0,1,-t,1][x]+g[0,1,-t,1][y]-g[0,1,-t,-(t/y)][x]-g[0,-t,1,-(t/y)][x]-g[0,-t,-(t/y),1][x]+2 g[0,-t,-(t/y),-(t/y)][x]+g[0,-(t/y),0,-(t/y)][x]+g[0,-(t/y),1,1][x]-g[0,-(t/y),1,-(t/y)][x]-g[0,-(t/y),-t,1][x]+g[0,-(t/y),-t,-(t/y)][x]+g[1,1,0,-(t/y)][x]+g[1,-t,1,1][x]+g[1,-t,1,1][y]-g[1,-t,-t,1][x]-g[1,-t,-t,1][y]+g[1,-t,-t,-(t/y)][x]+g[1,-t,-(t/y),1][x]-2 g[1,-t,-(t/y),-(t/y)][x]-g[1,-(t/y),0,-(t/y)][x]-g[1,-(t/y),1,1][x]+g[1,-(t/y),1,-(t/y)][x]+g[1,-(t/y),-t,1][x]-g[1,-(t/y),-t,-(t/y)][x]-g[-t,0,1,-(t/y)][x]-g[-t,0,-(t/y),1][x]+2 g[-t,0,-(t/y),-(t/y)][x]-g[-t,1,-t,1][x]-g[-t,1,-t,1][y]+g[-t,1,-t,-(t/y)][x]+g[-t,1,-(t/y),1][x]-2 g[-t,1,-(t/y),-(t/y)][x]-g[-t,-t,1,1][x]-g[-t,-t,1,1][y]+g[-t,-t,1,-(t/y)][x]+g[-t,-t,-t,1][x]+g[-t,-t,-t,1][y]-g[-t,-t,-t,-(t/y)][x]+g[-t,-(t/y),0,-(t/y)][x]+g[-t,-(t/y),1,1][x]-g[-t,-(t/y),1,-(t/y)][x]-g[-t,-(t/y),-t,1][x]+g[-t,-(t/y),-t,-(t/y)][x])+1/2 g[-t,-(t/y),-(t/y),1][x]-3/2 g[-t,-(t/y),-(t/y),-(t/y)][x]+3/2 (-6 zeta[4]+2 zeta[2] g[1][x] g[1][y]-2 zeta[2] g[1][y] g[-t][x]+2 g[1][x] g[1][y] g[-1,-1][t]-2 g[1][y] g[-t][x] g[-1,-1][t]-2 g[1][x] g[-t][y] g[-1,-1][t]+2 g[-t][x] g[-t][y] g[-1,-1][t]-g[1][x] g[1][y] g[0,-1][t]+g[1][y] g[-t][x] g[0,-1][t]+g[1][x] g[-t][y] g[0,-1][t]-g[-t][x] g[-t][y] g[0,-1][t]+g[0,-1][t] g[1,1][x]+g[0,-1][t] g[1,1][y]-g[-1][t] g[1][y] g[1,-t][x]+g[-1][t] g[-t][y] g[1,-t][x]+g[0,-1][t] g[1,-t][x]+g[1,1][y] g[1,-t][x]-g[-1][t] g[1][x] g[1,-t][y]+g[-1][t] g[-t][x] g[1,-t][y]+g[0,-1][t] g[1,-t][y]-2 zeta[2] g[1,-(t/y)][x]-g[1,1][y] g[1,-(t/y)][x]-g[0,-1][t] g[-t,1][x]-g[0,-1][t] g[-t,1][y]-g[1,-t][x] g[-t,1][y]+g[-1][t] g[1][y] g[-t,-t][x]-g[-1][t] g[-t][y] g[-t,-t][x]-g[0,-1][t] g[-t,-t][x]-g[1,1][y] g[-t,-t][x]+g[-t,1][y] g[-t,-t][x]+g[-1][t] g[1][x] g[-t,-t][y]-g[-1][t] g[-t][x] g[-t,-t][y]-g[0,-1][t] g[-t,-t][y]+2 zeta[2] g[-t,-(t/y)][x]+g[1,1][y] g[-t,-(t/y)][x]-2 g[1][x] g[-1,0,-1][t]-2 g[1][y] g[-1,0,-1][t]+2 g[-t][x] g[-1,0,-1][t]+2 g[-t][y] g[-1,0,-1][t]-2 g[1][x] g[0,-1,-1][t]-2 g[1][y] g[0,-1,-1][t]+2 g[-t][x] g[0,-1,-1][t]+2 g[-t][y] g[0,-1,-1][t]+g[1][x] g[0,0,-1][t]+g[1][y] g[0,0,-1][t]-g[-t][x] g[0,0,-1][t]-g[-t][y] g[0,0,-1][t]-g[1][y] g[1,0,-(t/y)][x]-g[-1][t] g[1,-t,1][x]+g[1][y] g[1,-t,1][x]-g[-1][t] g[1,-t,1][y]+g[1][x] g[1,-t,1][y]-g[-t][x] g[1,-t,1][y]+g[-1][t] g[1,-t,-t][x]-g[1][y] g[1,-t,-t][x]+g[-1][t] g[1,-t,-t][y]-g[1][y] g[1,-(t/y),1][x]+2 g[1][y] g[1,-(t/y),-(t/y)][x]+g[1][y] g[-t,0,-(t/y)][x]+g[1][x] g[-t,1,1][y]-g[-t][x] g[-t,1,1][y]+g[-1][t] g[-t,-t,1][x]-g[1][y] g[-t,-t,1][x]+g[-1][t] g[-t,-t,1][y]-g[1][x] g[-t,-t,1][y]+g[-t][x] g[-t,-t,1][y]-g[-1][t] g[-t,-t,-t][x]+g[1][y] g[-t,-t,-t][x]-g[-1][t] g[-t,-t,-t][y]+g[1][y] g[-t,-(t/y),1][x]-2 g[1][y] g[-t,-(t/y),-(t/y)][x]+4 g[0,-1,0,-1][t]+4 g[0,0,-1,-1][t]-2 g[0,0,0,-1][t]-g[1,0,1,-(t/y)][x]-g[1,0,-(t/y),1][x]+2 g[1,0,-(t/y),-(t/y)][x]+g[1,-t,1,1][x]+g[1,-t,1,1][y]-g[1,-t,1,-(t/y)][x]-g[1,-t,-t,1][x]-g[1,-t,-t,1][y]+g[1,-t,-t,-(t/y)][x]+g[1,-(t/y),0,-(t/y)][x]-g[1,-(t/y),1,1][x]+2 g[1,-(t/y),1,-(t/y)][x]+2 g[1,-(t/y),-(t/y),1][x]-4 g[1,-(t/y),-(t/y),-(t/y)][x]+g[-t,0,1,-(t/y)][x]+g[-t,0,-(t/y),1][x]-2 g[-t,0,-(t/y),-(t/y)][x]-g[-t,-t,1,1][x]-g[-t,-t,1,1][y]+g[-t,-t,1,-(t/y)][x]+g[-t,-t,-t,1][x]+g[-t,-t,-t,1][y]-g[-t,-t,-t,-(t/y)][x]-g[-t,-(t/y),0,-(t/y)][x]+g[-t,-(t/y),1,1][x]-2 g[-t,-(t/y),1,-(t/y)][x]-2 g[-t,-(t/y),-(t/y),1][x]+4 g[-t,-(t/y),-(t/y),-(t/y)][x])-1/2 g[-((1-u1)/u1),0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-(t/y),1,-t,1][x]+g[-(t/y),1,-t,-(t/y)][x]+g[-(t/y),1,-(t/y),1][x]-g[-(t/y),1,-(t/y),-(t/y)][x]+g[-(t/y),1-t-y,-t,1][x]-g[-(t/y),1-t-y,-t,-(t/y)][x]-g[-(t/y),1-t-y,-(t/y),1][x]+g[-(t/y),1-t-y,-(t/y),-(t/y)][x]+3 zeta[3] h[1][u1]+3 zeta[3] h[1][u3]-zeta[2] (-h[1][u1] h[1][u2]+h[1,1][u1])-zeta[2] (-h[1][u2] h[1][u3]+h[1,1][u3])+h[1][u2] (h[0,1,1][u1]-h[1,0,1][u1])+h[1][u2] (h[0,1,1][u3]-h[1,0,1][u3])+logdel (6 zeta[3]-zeta[2] h[1][u1]-zeta[2] h[1][u3]-h[0,1,1][u1]-h[0,1,1][u3]+h[1,0,1][u1]+h[1,0,1][u3])+2 h[0,0,1,1][u1]+2 h[0,0,1,1][u3]-h[1,0,0,1][u1]-h[1,0,0,1][u3]+h[1,1,0,1][u1]+(u1 (6 zeta[3] h[1][u1]-h[1,0,1,1][u1]+h[1,1,0,1][u1]))/(1-u1)+1/2 (12 zeta[3]+5 zeta[4]-h[1][u1] (h[1][u1]-h[1][u3]) (h[0,1][u2]+h[1,1][u2])-2 zeta[2] (h[1][u1] (h[1][u2]-h[1][u3])+h[0,1][u1]+2 h[0,1][u2]+h[1,1][u1]+h[1,1][u2])-1/2 log[u2/u1]^2 (h[0,1][u3]+h[1,1][u3])+log[u2/u1] (h[0,0,1][u3]+h[0,1,1][u3])-2 log[u2/u1] (h[0,0,1][u3]+h[1,0,1][u3])+3 h[0,0,0,1][u1]+3 h[0,0,0,1][u2]+3 h[0,0,1,1][u1]+3 h[0,0,1,1][u2]+h[0,1,0,1][u1]+h[0,1,0,1][u2]+4 h[1,0,0,1][u1]+2 h[1,0,0,1][u2]+4 h[1,0,1,1][u1]+2 h[1,0,1,1][u2]+h[1,1,0,1][u1]+h[1,1,0,1][u2])+h[1,1,0,1][u3]+(u3 (6 zeta[3] h[1][u3]-h[1,0,1,1][u3]+h[1,1,0,1][u3]))/(1-u3)+1/2 (12 zeta[3]+5 zeta[4]-1/2 log[u2/u3]^2 (h[0,1][u1]+h[1,1][u1])-h[1][u3] (-h[1][u1]+h[1][u3]) (h[0,1][u2]+h[1,1][u2])-2 zeta[2] ((-h[1][u1]+h[1][u2]) h[1][u3]+2 h[0,1][u2]+h[0,1][u3]+h[1,1][u2]+h[1,1][u3])+log[u2/u3] (h[0,0,1][u1]+h[0,1,1][u1])-2 log[u2/u3] (h[0,0,1][u1]+h[1,0,1][u1])+3 h[0,0,0,1][u2]+3 h[0,0,0,1][u3]+3 h[0,0,1,1][u2]+3 h[0,0,1,1][u3]+h[0,1,0,1][u2]+h[0,1,0,1][u3]+2 h[1,0,0,1][u2]+4 h[1,0,0,1][u3]+2 h[1,0,1,1][u2]+4 h[1,0,1,1][u3]+h[1,1,0,1][u2]+h[1,1,0,1][u3]);
evenInt[11]=12 zeta[3]-3 zeta[3] h[1][u1]-3 zeta[3] h[1][u3]+zeta[2] (-h[1][u1] h[1][u2]+h[1,1][u1])+zeta[2] (-h[1][u2] h[1][u3]+h[1,1][u3])-h[1][u2] (h[0,1,1][u1]-h[1,0,1][u1])-h[1][u2] (h[0,1,1][u3]-h[1,0,1][u3])+logdel (zeta[2] h[1][u1]+zeta[2] h[1][u3]+h[0,1,1][u1]+h[0,1,1][u3]-h[1,0,1][u1]-h[1,0,1][u3])-2 h[0,0,1,1][u1]-2 h[0,0,1,1][u3]+h[1,0,0,1][u1]+h[1,0,0,1][u3]-h[1,1,0,1][u1]-(u1 (6 zeta[3] h[1][u1]-h[1,0,1,1][u1]+h[1,1,0,1][u1]))/(1-u1)-h[1,1,0,1][u3]-(u3 (6 zeta[3] h[1][u3]-h[1,0,1,1][u3]+h[1,1,0,1][u3]))/(1-u3);
evenInt[12]=-4 logdel^2 zeta[2]-12 zeta[3]+4 zeta[4]+6 zeta[3] h[1][u1]+6 zeta[3] h[1][u3]+2 zeta[2] h[0,1][u1]+2 zeta[2] h[0,1][u2]+2 zeta[2] (-h[1][u1] h[1][u3]+h[1,1][u1])-zeta[2] (-h[1][u1] h[1][u3]+h[0,1][u1]+h[1,1][u1])+2 zeta[2] (-h[1][u1] h[1][u3]+h[1,1][u3])-zeta[2] (-h[1][u1] h[1][u3]+h[0,1][u3]+h[1,1][u3])-h[1][u3] (3 zeta[3]+h[0,1,1][u1]-h[1,0,1][u1])-h[1][u1] (3 zeta[3]+h[0,1,1][u3]-h[1,0,1][u3])+logdel (-18 zeta[3]+3 zeta[2] h[1][u1]+3 zeta[2] h[1][u3]+h[0,1,1][u1]+h[0,1,1][u3]-h[1,0,1][u1]-h[1,0,1][u3])-h[0,0,0,1][u2]+h[0,0,0,1][u3]-h[0,0,1,1][u1]-h[0,0,1,1][u3]-h[0,1,0,1][u1]-h[0,1,0,1][u2]+h[1,0,0,1][u1]+h[1,0,0,1][u3]+1/2 (3 zeta[3] h[1][u1]+zeta[2] h[1,1][u1]-h[1,0,0,1][u1]-h[1,0,1,1][u1])+1/2 (3 zeta[3] h[1][u3]+zeta[2] h[1,1][u3]-h[1,0,0,1][u3]-h[1,0,1,1][u3])-h[1,1,0,1][u1]-(u1 (6 zeta[3] h[1][u1]-h[1,0,1,1][u1]+h[1,1,0,1][u1]))/(1-u1)-h[1,1,0,1][u3]-(u3 (6 zeta[3] h[1][u3]-h[1,0,1,1][u3]+h[1,1,0,1][u3]))/(1-u3);
evenInt[13]=-4 logdel^2 zeta[2]-24 zeta[3]+8 zeta[4]+6 zeta[3] h[1][u2]+logdel (-18 zeta[3]+2 zeta[2] h[1][u2]);
evenInt[14]=-3 zeta[3] g[-1][t]-3 zeta[3] g[-1][(1-u1)/u1]+3/2 zeta[3] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 zeta[3] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3/2 zeta[3] g[1][x]-3/2 zeta[2] g[-1][t] g[1][x]-1/2 zeta[2] g[1][t] g[1][x]+3/2 zeta[3] g[1][y]-3/2 zeta[2] g[-1][t] g[1][y]-1/2 zeta[2] g[1][t] g[1][y]+3 zeta[2] g[1][x] g[1][y]-1/2 zeta[2] g[1][x] g[1-t][y]+5/2 zeta[2] g[-1][t] g[-t][x]-1/2 zeta[2] g[1][t] g[-t][x]-3/2 zeta[2] g[1][y] g[-t][x]-1/2 zeta[2] g[1-t][y] g[-t][x]+5/2 zeta[2] g[-1][t] g[-t][y]-1/2 zeta[2] g[1][t] g[-t][y]-1/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 zeta[2] g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-zeta[2] g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[-1][t] g[-(t/y)][x]+zeta[2] g[1][t] g[-(t/y)][x]-zeta[2] g[1][y] g[-(t/y)][x]+zeta[2] g[1-t][y] g[-(t/y)][x]+4 g[1][x] g[1][y] g[-1,-1][t]-2 g[1][y] g[-t][x] g[-1,-1][t]-2 g[1][x] g[-t][y] g[-1,-1][t]+zeta[2] g[0,-1][t]-3 g[1][x] g[1][y] g[0,-1][t]+g[1][x] g[1-t][y] g[0,-1][t]+g[1-t][y] g[-t][x] g[0,-1][t]+3/2 g[1][x] g[-t][y] g[0,-1][t]-2 g[-t][x] g[-t][y] g[0,-1][t]+2 g[1][y] g[-(t/y)][x] g[0,-1][t]-2 g[1-t][y] g[-(t/y)][x] g[0,-1][t]-zeta[2] g[0,-1][(1-u1)/u1]+g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]+2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-2 g[1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1][(1-u1)/u1]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[0,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 zeta[2] g[0,1][x]-3/2 g[-1][t] g[-t][y] g[0,1][x]+2 g[-1,-1][t] g[0,1][x]-2 g[0,-1][t] g[0,1][x]+zeta[2] g[0,1][y]+g[-1,-1][t] g[0,1][y]-g[0,-1][t] g[0,1][y]+1/2 g[-1][t] g[1][y] g[0,-t][x]-g[-1,-1][t] g[0,-t][x]-g[-1,-1][t] g[0,-t][y]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[0,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][t] g[1][y] g[0,-(t/y)][x]+3/2 g[-1][t] g[-t][y] g[0,-(t/y)][x]+3/2 g[0,-1][t] g[0,-(t/y)][x]-zeta[2] g[0,-((t (-1+y))/(t+y))][x]+g[-1][t] g[-t][y] g[0,-((t (-1+y))/(t+y))][x]-g[-1,-1][t] g[0,-((t (-1+y))/(t+y))][x]+g[0,-1][t] g[0,-((t (-1+y))/(t+y))][x]+zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 zeta[2] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+3 g[-1,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[0,-1][(1-u1)/u1] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+zeta[2] g[1,1][x]-1/2 g[-1][t] g[-t][y] g[1,1][x]+2 g[-1,-1][t] g[1,1][x]-g[0,-1][t] g[1,1][x]+2 zeta[2] g[1,1][y]+1/2 g[-1][t] g[-t][x] g[1,1][y]-g[-1][t] g[-(t/y)][x] g[1,1][y]+3 g[-1,-1][t] g[1,1][y]-2 g[0,-1][t] g[1,1][y]+3/2 g[0,-(t/y)][x] g[1,1][y]-1/2 zeta[2] g[1,1-t][y]+g[0,-1][t] g[1,1-t][y]-g[-1][t] g[1][y] g[1,-t][x]+3/2 g[-1][t] g[-t][y] g[1,-t][x]-g[-1,-1][t] g[1,-t][x]+3/2 g[0,-1][t] g[1,-t][x]+3/2 g[1,1][y] g[1,-t][x]-2 g[-1][t] g[1][x] g[1,-t][y]+1/2 g[-1][t] g[-t][x] g[1,-t][y]+g[-1][t] g[-(t/y)][x] g[1,-t][y]-g[-1,-1][t] g[1,-t][y]+3/2 g[0,-1][t] g[1,-t][y]-1/2 zeta[2] g[1,1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[1,1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3 g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3 g[-1,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[1,1-t-y][x]-1/2 g[-1][t] g[1][y] g[1,1-t-y][x]+1/2 g[-1][t] g[-t][y] g[1,1-t-y][x]+g[0,-1][t] g[1,1-t-y][x]-2 zeta[2] g[1,-(t/y)][x]+1/2 g[-1][t] g[1][y] g[1,-(t/y)][x]-1/2 g[-1][t] g[-t][y] g[1,-(t/y)][x]-1/2 g[0,-1][t] g[1,-(t/y)][x]-3/2 g[1,1][y] g[1,-(t/y)][x]+zeta[2] g[1,-((t (-1+y))/(t+y))][x]-g[-1][t] g[-t][y] g[1,-((t (-1+y))/(t+y))][x]+g[-1,-1][t] g[1,-((t (-1+y))/(t+y))][x]-g[0,-1][t] g[1,-((t (-1+y))/(t+y))][x]-1/2 g[-1][t] g[1][x] g[1-t,1][y]-1/2 g[-1][t] g[-t][x] g[1-t,1][y]+g[-1][t] g[-(t/y)][x] g[1-t,1][y]+1/2 g[-1][t] g[1][x] g[1-t,-t][y]+1/2 g[-1][t] g[-t][x] g[1-t,-t][y]-g[-1][t] g[-(t/y)][x] g[1-t,-t][y]-5/2 zeta[2] g[-t,1][x]+1/2 g[-1][t] g[1][y] g[-t,1][x]+g[-1][t] g[-t][y] g[-t,1][x]-3 g[-1,-1][t] g[-t,1][x]+g[0,-1][t] g[-t,1][x]-5/2 zeta[2] g[-t,1][y]-1/2 g[-1][t] g[1][x] g[-t,1][y]+2 g[-1][t] g[-t][x] g[-t,1][y]-3 g[-1,-1][t] g[-t,1][y]+g[0,-1][t] g[-t,1][y]+3/2 g[0,1][x] g[-t,1][y]-3/2 g[0,-(t/y)][x] g[-t,1][y]-g[0,-((t (-1+y))/(t+y))][x] g[-t,1][y]+1/2 g[1,1][x] g[-t,1][y]-3/2 g[1,-t][x] g[-t,1][y]-1/2 g[1,1-t-y][x] g[-t,1][y]+1/2 g[1,-(t/y)][x] g[-t,1][y]+g[1,-((t (-1+y))/(t+y))][x] g[-t,1][y]-g[-t,1][x] g[-t,1][y]-1/2 zeta[2] g[-t,1-t][y]+g[0,-1][t] g[-t,1-t][y]+3/2 g[-1][t] g[1][y] g[-t,-t][x]-2 g[-1][t] g[-t][y] g[-t,-t][x]+g[-1,-1][t] g[-t,-t][x]-2 g[0,-1][t] g[-t,-t][x]-2 g[1,1][y] g[-t,-t][x]+2 g[-t,1][y] g[-t,-t][x]+3/2 g[-1][t] g[1][x] g[-t,-t][y]-2 g[-1][t] g[-t][x] g[-t,-t][y]+g[-1,-1][t] g[-t,-t][y]-2 g[0,-1][t] g[-t,-t][y]-1/2 zeta[2] g[-t,1-t-y][x]-1/2 g[-1][t] g[1][y] g[-t,1-t-y][x]+1/2 g[-1][t] g[-t][y] g[-t,1-t-y][x]+g[0,-1][t] g[-t,1-t-y][x]-1/2 g[-t,1][y] g[-t,1-t-y][x]+2 zeta[2] g[-t,-(t/y)][x]-1/2 g[-1][t] g[1][y] g[-t,-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[-t,-(t/y)][x]+1/2 g[0,-1][t] g[-t,-(t/y)][x]+3/2 g[1,1][y] g[-t,-(t/y)][x]-1/2 g[-t,1][y] g[-t,-(t/y)][x]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[0,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3))))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-1,-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 zeta[2] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+zeta[2] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-2 g[0,-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-zeta[2] g[-(t/y),1][x]-g[-1][t] g[1][y] g[-(t/y),1][x]+g[-1][t] g[-t][y] g[-(t/y),1][x]+2 g[0,-1][t] g[-(t/y),1][x]-g[-t,1][y] g[-(t/y),1][x]+zeta[2] g[-(t/y),1-t-y][x]+g[-1][t] g[1][y] g[-(t/y),1-t-y][x]-g[-1][t] g[-t][y] g[-(t/y),1-t-y][x]-2 g[0,-1][t] g[-(t/y),1-t-y][x]+g[-t,1][y] g[-(t/y),1-t-y][x]-4 g[1][x] g[-1,-1,-1][t]-4 g[1][y] g[-1,-1,-1][t]+4 g[-t][x] g[-1,-1,-1][t]+4 g[-t][y] g[-1,-1,-1][t]-1/2 g[1][x] g[-1,0,-1][t]-1/2 g[1][y] g[-1,0,-1][t]+3/2 g[-t][x] g[-1,0,-1][t]+3/2 g[-t][y] g[-1,0,-1][t]-g[-(t/y)][x] g[-1,0,-1][t]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]+1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-1,0,-1][(1-u1)/u1]-g[1][x] g[0,-1,-1][t]-g[1][y] g[0,-1,-1][t]-g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,-1,-1][(1-u1)/u1]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-1,-1][(1-u1)/u1]+3/2 g[1][x] g[0,0,-1][t]+3/2 g[1][y] g[0,0,-1][t]-2 g[-t][x] g[0,0,-1][t]-2 g[-t][y] g[0,0,-1][t]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,0,-1][(1-u1)/u1]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][y] g[0,0,-(t/y)][x]-3/2 g[-1][t] g[0,1,-t][x]+3/2 g[1][y] g[0,1,-t][x]-1/2 g[-1][t] g[0,1,-t][y]-1/2 g[-1][(1-u1)/u1] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[0,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][t] g[0,-t,1][x]+1/2 g[-1][t] g[0,-t,1][y]-1/2 g[1][y] g[0,-t,-(t/y)][x]-1/2 g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[0,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][t] g[0,-(t/y),1][x]+3/2 g[1][y] g[0,-(t/y),1][x]+3/2 g[-1][t] g[0,-(t/y),-t][x]-3/2 g[1][y] g[0,-(t/y),-t][x]-1/2 g[1][y] g[0,-(t/y),-(t/y)][x]+g[-1][t] g[0,-((t (-1+y))/(t+y)),-t][x]-g[1][y] g[0,-((t (-1+y))/(t+y)),-t][x]+g[1][x] g[1,0,-1][t]+g[1][y] g[1,0,-1][t]+g[-t][x] g[1,0,-1][t]+g[-t][y] g[1,0,-1][t]-2 g[-(t/y)][x] g[1,0,-1][t]+g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]-2 g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,0,-1][(1-u1)/u1]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][t] g[1,1,-t][x]+1/2 g[1][y] g[1,1,-t][x]-3/2 g[-1][t] g[1,1,-t][y]-1/2 g[-1][(1-u1)/u1] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-1][(1-u1)/u1] g[1,1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][y] g[1,1,-(t/y)][x]-1/2 g[-1][t] g[1,1-t,1][y]+1/2 g[-1][t] g[1,1-t,-t][y]-g[-1][t] g[1,-t,1][x]+3/2 g[1][y] g[1,-t,1][x]-g[-1][t] g[1,-t,1][y]+2 g[1][x] g[1,-t,1][y]-1/2 g[-t][x] g[1,-t,1][y]-g[-(t/y)][x] g[1,-t,1][y]+3/2 g[-1][t] g[1,-t,-t][x]-3/2 g[1][y] g[1,-t,-t][x]+3/2 g[-1][t] g[1,-t,-t][y]-1/2 g[1][y] g[1,-t,-(t/y)][x]-1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,-((1-u1)/u1),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-3/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][t] g[1,1-t-y,1][x]+1/2 g[-1][t] g[1,1-t-y,-t][x]-1/2 g[1][y] g[1,1-t-y,-t][x]+1/2 g[1][y] g[1,1-t-y,-(t/y)][x]+1/2 g[-1][t] g[1,-(t/y),1][x]-3/2 g[1][y] g[1,-(t/y),1][x]-1/2 g[-1][t] g[1,-(t/y),-t][x]+1/2 g[1][y] g[1,-(t/y),-t][x]+3/2 g[1][y] g[1,-(t/y),-(t/y)][x]-g[-1][t] g[1,-((t (-1+y))/(t+y)),-t][x]+g[1][y] g[1,-((t (-1+y))/(t+y)),-t][x]-1/2 g[1][x] g[1-t,-t,1][y]-1/2 g[-t][x] g[1-t,-t,1][y]+g[-(t/y)][x] g[1-t,-t,1][y]-1/2 g[1][y] g[-t,0,-(t/y)][x]+1/2 g[-1][t] g[-t,1,1][x]+1/2 g[-1][t] g[-t,1,1][y]+3/2 g[1][x] g[-t,1,1][y]-2 g[-t][x] g[-t,1,1][y]+g[-1][t] g[-t,1,-t][x]-g[1][y] g[-t,1,-t][x]+g[-1][t] g[-t,1,-t][y]+1/2 g[1][y] g[-t,1,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t,1][y]+1/2 g[-1][t] g[-t,1-t,-t][y]+3/2 g[-1][t] g[-t,-t,1][x]-2 g[1][y] g[-t,-t,1][x]+3/2 g[-1][t] g[-t,-t,1][y]-3/2 g[1][x] g[-t,-t,1][y]+2 g[-t][x] g[-t,-t,1][y]-2 g[-1][t] g[-t,-t,-t][x]+2 g[1][y] g[-t,-t,-t][x]-2 g[-1][t] g[-t,-t,-t][y]+1/2 g[1][y] g[-t,-t,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t-y,1][x]+1/2 g[-1][t] g[-t,1-t-y,-t][x]-1/2 g[1][y] g[-t,1-t-y,-t][x]+1/2 g[1][y] g[-t,1-t-y,-(t/y)][x]-1/2 g[-1][t] g[-t,-(t/y),1][x]+3/2 g[1][y] g[-t,-(t/y),1][x]+1/2 g[-1][t] g[-t,-(t/y),-t][x]-1/2 g[1][y] g[-t,-(t/y),-t][x]-3/2 g[1][y] g[-t,-(t/y),-(t/y)][x]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-1][(1-u1)/u1] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][(1-u1)/u1] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1)][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)] g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-1][t] g[-(t/y),1,1][x]+g[-1][t] g[-(t/y),1,-t][x]-g[1][y] g[-(t/y),1,-t][x]+g[1][y] g[-(t/y),1,-(t/y)][x]+g[-1][t] g[-(t/y),1-t-y,1][x]-g[-1][t] g[-(t/y),1-t-y,-t][x]+g[1][y] g[-(t/y),1-t-y,-t][x]-g[1][y] g[-(t/y),1-t-y,-(t/y)][x]+3 g[-1,0,-1,-1][t]+3 g[-1,0,-1,-1][(1-u1)/u1]+4 g[0,-1,-1,-1][t]+2 g[0,-1,0,-1][t]-g[0,-1,0,-1][(1-u1)/u1]-g[0,0,-1,-1][t]-3 g[0,0,-1,-1][(1-u1)/u1]-2 g[0,0,0,-1][t]+g[0,0,0,-1][(1-u1)/u1]-g[0,0,0,-(t/y)][x]+1/2 g[0,0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,0,1,-(t/y)][x]+1/2 g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,0,-(t/y),1][x]-g[0,0,-(t/y),-(t/y)][x]-g[0,1,0,-(t/y)][x]+1/2 g[0,1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[0,1,1,-(t/y)][x]+3/2 g[0,1,-t,1][x]+1/2 g[0,1,-t,1][y]-3/2 g[0,1,-t,-(t/y)][x]+1/2 g[0,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[0,1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,1,-(t/y),-(t/y)][x]-1/2 g[0,-t,1,-(t/y)][x]-1/2 g[0,-t,-(t/y),1][x]+g[0,-t,-(t/y),-(t/y)][x]+1/2 g[0,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[0,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[0,-(t/y),0,-(t/y)][x]+3/2 g[0,-(t/y),1,1][x]-2 g[0,-(t/y),1,-(t/y)][x]-3/2 g[0,-(t/y),-t,1][x]+3/2 g[0,-(t/y),-t,-(t/y)][x]-1/2 g[0,-(t/y),-(t/y),1][x]+3/2 g[0,-(t/y),-(t/y),-(t/y)][x]+g[0,-((t (-1+y))/(t+y)),0,-(t/y)][x]-g[0,-((t (-1+y))/(t+y)),1,-(t/y)][x]-g[0,-((t (-1+y))/(t+y)),-t,1][x]+g[0,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+1/2 g[1,0,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,0,0,-(t/y)][x]+g[1,0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-5/2 g[1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,0,-(t/y),-(t/y)][x]+1/2 g[1,1,0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,1,0,-(t/y)][x]+1/2 g[1,1,-t,1][x]+3/2 g[1,1,-t,1][y]-1/2 g[1,1,-t,-(t/y)][x]+1/2 g[1,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1,-(t/y),1][x]-1/2 g[1,1-t,-t,1][y]+3/2 g[1,-t,1,1][x]+3/2 g[1,-t,1,1][y]-2 g[1,-t,1,-(t/y)][x]-3/2 g[1,-t,-t,1][x]-3/2 g[1,-t,-t,1][y]+3/2 g[1,-t,-t,-(t/y)][x]-1/2 g[1,-t,-(t/y),1][x]+g[1,-t,-(t/y),-(t/y)][x]-1/2 g[1,1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),1,1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-g[1,-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((1-u1)/u1),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]-1/2 g[1,-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3 g[1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+3/2 g[1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[1,-(((1-u1) (-1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))/(u1 ((1-u1)/u1+(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[1,1-t-y,-t,1][x]+1/2 g[1,1-t-y,-t,-(t/y)][x]+1/2 g[1,1-t-y,-(t/y),1][x]-1/2 g[1,1-t-y,-(t/y),-(t/y)][x]-1/2 g[1,-(t/y),0,-(t/y)][x]-3/2 g[1,-(t/y),1,1][x]+2 g[1,-(t/y),1,-(t/y)][x]+1/2 g[1,-(t/y),-t,1][x]-1/2 g[1,-(t/y),-t,-(t/y)][x]+3/2 g[1,-(t/y),-(t/y),1][x]-5/2 g[1,-(t/y),-(t/y),-(t/y)][x]-g[1,-((t (-1+y))/(t+y)),0,-(t/y)][x]+g[1,-((t (-1+y))/(t+y)),1,-(t/y)][x]+g[1,-((t (-1+y))/(t+y)),-t,1][x]-g[1,-((t (-1+y))/(t+y)),-t,-(t/y)][x]-1/2 g[-t,0,1,-(t/y)][x]-1/2 g[-t,0,-(t/y),1][x]+g[-t,0,-(t/y),-(t/y)][x]-1/2 g[-t,1,1,-(t/y)][x]-g[-t,1,-t,1][x]-g[-t,1,-t,1][y]+g[-t,1,-t,-(t/y)][x]+1/2 g[-t,1,-(t/y),1][x]-g[-t,1,-(t/y),-(t/y)][x]-1/2 g[-t,1-t,-t,1][y]-2 g[-t,-t,1,1][x]-2 g[-t,-t,1,1][y]+5/2 g[-t,-t,1,-(t/y)][x]+2 g[-t,-t,-t,1][x]+2 g[-t,-t,-t,1][y]-2 g[-t,-t,-t,-(t/y)][x]+1/2 g[-t,-t,-(t/y),1][x]-g[-t,-t,-(t/y),-(t/y)][x]-1/2 g[-t,1-t-y,-t,1][x]+1/2 g[-t,1-t-y,-t,-(t/y)][x]+1/2 g[-t,1-t-y,-(t/y),1][x]-1/2 g[-t,1-t-y,-(t/y),-(t/y)][x]+1/2 g[-t,-(t/y),0,-(t/y)][x]+3/2 g[-t,-(t/y),1,1][x]-2 g[-t,-(t/y),1,-(t/y)][x]-1/2 g[-t,-(t/y),-t,1][x]+1/2 g[-t,-(t/y),-t,-(t/y)][x]-3/2 g[-t,-(t/y),-(t/y),1][x]+5/2 g[-t,-(t/y),-(t/y),-(t/y)][x]-1/2 g[-((1-u1)/u1),0,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1,1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1-(1-u1)/u1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((1-u1)/u1),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((1-u1)/u1),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),0,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-3/2 g[-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-1/2 g[-((1-u1)/u1),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1,-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((1-u1)/u1),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]+g[-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),1-(1-u1)/u1-(1-u2-u1 (1-2 u3)-u3 (1+v3))/(2 u1 u3),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3))),-((2 (1-u1) u3)/(1-u2-u1 (1-2 u3)-u3 (1+v3)))][(1-u2-u1 (1-2 u3)-u3 (1-v3))/(2 u1 u3)]-g[-(t/y),1,-t,1][x]+g[-(t/y),1,-t,-(t/y)][x]+g[-(t/y),1,-(t/y),1][x]-g[-(t/y),1,-(t/y),-(t/y)][x]+g[-(t/y),1-t-y,-t,1][x]-g[-(t/y),1-t-y,-t,-(t/y)][x]-g[-(t/y),1-t-y,-(t/y),1][x]+g[-(t/y),1-t-y,-(t/y),-(t/y)][x]+2 logdel zeta[2] h[1][u2]+6 zeta[3] h[1][u2]-1/2 h[1][u1] (h[1][u1]-h[1][u3]) (h[0,1][u2]+h[1,1][u2])-1/2 h[1][u3] (-h[1][u1]+h[1][u3]) (h[0,1][u2]+h[1,1][u2])-zeta[2] (h[1][u1] (h[1][u2]-h[1][u3])-2 h[0,1][u1]+2 h[0,1][u2]+h[1,1][u2])-zeta[2] ((-h[1][u1]+h[1][u2]) h[1][u3]+2 h[0,1][u2]-2 h[0,1][u3]+h[1,1][u2])-log[u2/u3] (h[0,0,1][u1]+h[1,0,1][u1])-log[u2/u1] (h[0,0,1][u3]+h[1,0,1][u3])+2 h[0,0,0,1][u2]+h[0,0,1,1][u1]+2 h[0,0,1,1][u2]+h[0,0,1,1][u3]-h[0,1,0,1][u1]+h[0,1,0,1][u2]-h[0,1,0,1][u3]+h[1,0,0,1][u1]+h[1,0,0,1][u2]+h[1,0,0,1][u3]+h[1,0,1,1][u1]+h[1,0,1,1][u2]+h[1,0,1,1][u3]+h[1,1,0,1][u2];
evenIntR1[14]=-2 logdel log[u3] zeta[2]+3 zeta[3] g[-1][t]+3/2 zeta[2] g[-1][t] g[1][x]+1/2 zeta[2] g[1][t] g[1][x]+3/2 zeta[2] g[-1][t] g[1][y]+1/2 zeta[2] g[1][t] g[1][y]-3/2 zeta[2] g[1][x] g[1][y]+1/2 zeta[2] g[1][x] g[1-t][y]+1/2 zeta[2] g[-1][t] g[-t][x]-1/2 zeta[2] g[1][t] g[-t][x]+1/2 zeta[2] g[1][y] g[-t][x]-1/2 zeta[2] g[1-t][y] g[-t][x]+1/2 zeta[2] g[-1][t] g[-t][y]-1/2 zeta[2] g[1][t] g[-t][y]-2 zeta[2] g[-1][t] g[-(t/y)][x]-2 zeta[2] g[-1,-1][t]-3/2 g[1][x] g[1][y] g[-1,-1][t]+g[1][y] g[-t][x] g[-1,-1][t]+1/2 g[1][x] g[-t][y] g[-1,-1][t]-zeta[2] g[0,-1][t]+3/2 g[1][x] g[1][y] g[0,-1][t]-g[1][x] g[1-t][y] g[0,-1][t]-g[1][y] g[-t][x] g[0,-1][t]+g[1-t][y] g[-t][x] g[0,-1][t]-1/2 g[1][x] g[-t][y] g[0,-1][t]-zeta[2] g[0,1][t]+zeta[2] g[0,1][x]-1/2 g[-1][t] g[-t][y] g[0,1][x]+g[-1,-1][t] g[0,1][x]-g[0,-1][t] g[0,1][x]+zeta[2] g[0,1][y]+g[-1,-1][t] g[0,1][y]-g[0,-1][t] g[0,1][y]+1/2 g[-1][t] g[1][y] g[0,-t][x]-g[-1,-1][t] g[0,-t][x]-g[-1,-1][t] g[0,-t][y]-1/2 zeta[2] g[0,1/y][x]-1/2 g[-1,-1][t] g[0,1/y][x]+1/2 g[0,-1][t] g[0,1/y][x]-1/2 g[-1][t] g[1][y] g[0,-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[0,-(t/y)][x]+1/2 g[-1,-1][t] g[0,-(t/y)][x]+1/2 g[0,-1][t] g[0,-(t/y)][x]-1/2 zeta[2] g[1,1][x]+1/2 g[-1][t] g[-t][y] g[1,1][x]-1/2 g[-1,-1][t] g[1,1][x]+1/2 g[0,-1][t] g[1,1][x]-1/2 zeta[2] g[1,1][y]-1/2 g[-1,-1][t] g[1,1][y]+1/2 g[0,-1][t] g[1,1][y]+1/2 zeta[2] g[1,1-t][y]-g[0,-1][t] g[1,1-t][y]+1/2 g[-1][t] g[1][y] g[1,-t][x]-1/2 g[-1][t] g[-t][y] g[1,-t][x]-1/2 g[-1,-1][t] g[1,-t][x]-1/2 g[0,-1][t] g[1,-t][x]+g[-1][t] g[1][x] g[1,-t][y]-1/2 g[-1][t] g[-t][x] g[1,-t][y]-1/2 g[-1,-1][t] g[1,-t][y]-1/2 g[0,-1][t] g[1,-t][y]+1/2 zeta[2] g[1,1-t-y][x]+1/2 g[-1][t] g[1][y] g[1,1-t-y][x]-1/2 g[-1][t] g[-t][y] g[1,1-t-y][x]-g[0,-1][t] g[1,1-t-y][x]-1/2 g[-1][t] g[1][y] g[1,-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[1,-(t/y)][x]+1/2 g[-1,-1][t] g[1,-(t/y)][x]+1/2 g[0,-1][t] g[1,-(t/y)][x]+1/2 g[-1][t] g[1][x] g[1-t,1][y]-1/2 g[-1][t] g[-t][x] g[1-t,1][y]-1/2 g[-1][t] g[1][x] g[1-t,-t][y]+1/2 g[-1][t] g[-t][x] g[1-t,-t][y]-1/2 zeta[2] g[-t,1][x]-1/2 zeta[2] g[-t,1][y]+1/2 g[0,1][x] g[-t,1][y]-1/2 g[0,-(t/y)][x] g[-t,1][y]-1/2 g[1,1][x] g[-t,1][y]+1/2 g[1,-t][x] g[-t,1][y]+1/2 g[1,1-t-y][x] g[-t,1][y]-1/2 g[1,-(t/y)][x] g[-t,1][y]-1/2 zeta[2] g[-t,1-t][y]+g[0,-1][t] g[-t,1-t][y]-1/2 g[-1][t] g[1][y] g[-t,-t][x]+g[-1,-1][t] g[-t,-t][x]-1/2 g[-1][t] g[1][x] g[-t,-t][y]+g[-1,-1][t] g[-t,-t][y]-1/2 zeta[2] g[-t,1-t-y][x]-1/2 g[-1][t] g[1][y] g[-t,1-t-y][x]+1/2 g[-1][t] g[-t][y] g[-t,1-t-y][x]+g[0,-1][t] g[-t,1-t-y][x]-1/2 g[-t,1][y] g[-t,1-t-y][x]+1/2 g[-1][t] g[1][y] g[-t,-(t/y)][x]-1/2 g[-1][t] g[-t][y] g[-t,-(t/y)][x]-1/2 g[-1,-1][t] g[-t,-(t/y)][x]-1/2 g[0,-1][t] g[-t,-(t/y)][x]+1/2 g[-t,1][y] g[-t,-(t/y)][x]+3/2 g[1][x] g[-1,-1,-1][t]+3/2 g[1][y] g[-1,-1,-1][t]-3/2 g[-t][x] g[-1,-1,-1][t]-3/2 g[-t][y] g[-1,-1,-1][t]-1/2 g[1][x] g[-1,0,-1][t]-1/2 g[1][y] g[-1,0,-1][t]+1/2 g[-t][x] g[-1,0,-1][t]+1/2 g[-t][y] g[-1,0,-1][t]+1/2 g[1][x] g[0,-1,-1][t]+1/2 g[1][y] g[0,-1,-1][t]-1/2 g[1][x] g[0,0,-1][t]-1/2 g[1][y] g[0,0,-1][t]+1/2 g[1][y] g[0,0,-(t/y)][x]-1/2 g[-1][t] g[0,1,-t][x]+1/2 g[1][y] g[0,1,-t][x]-1/2 g[-1][t] g[0,1,-t][y]-1/2 g[1][y] g[0,1,-(t/y)][x]+1/2 g[-1][t] g[0,-t,1][x]+1/2 g[-1][t] g[0,-t,1][y]-1/2 g[1][y] g[0,-t,-(t/y)][x]+1/2 g[-1][t] g[0,1/y,-(t/y)][x]-1/2 g[-1][t] g[0,-(t/y),1][x]+1/2 g[-1][t] g[0,-(t/y),-t][x]-1/2 g[1][y] g[0,-(t/y),-t][x]-1/2 g[-1][t] g[0,-(t/y),-(t/y)][x]+1/2 g[1][y] g[0,-(t/y),-(t/y)][x]-g[1][x] g[1,0,-1][t]-g[1][y] g[1,0,-1][t]+g[-t][x] g[1,0,-1][t]+g[-t][y] g[1,0,-1][t]+1/2 g[1][y] g[1,0,-(t/y)][x]+1/2 g[-1][t] g[1,1,-t][x]-1/2 g[1][y] g[1,1,-t][x]+1/2 g[-1][t] g[1,1,-t][y]-1/2 g[-1][t] g[1,1,-(t/y)][x]+1/2 g[1][y] g[1,1,-(t/y)][x]+1/2 g[-1][t] g[1,1-t,1][y]-1/2 g[-1][t] g[1,1-t,-t][y]+1/2 g[-1][t] g[1,-t,1][x]+1/2 g[-1][t] g[1,-t,1][y]-g[1][x] g[1,-t,1][y]+1/2 g[-t][x] g[1,-t,1][y]-1/2 g[-1][t] g[1,-t,-t][x]+1/2 g[1][y] g[1,-t,-t][x]-1/2 g[-1][t] g[1,-t,-t][y]+1/2 g[-1][t] g[1,-t,-(t/y)][x]-g[1][y] g[1,-t,-(t/y)][x]+1/2 g[-1][t] g[1,1-t-y,1][x]-1/2 g[-1][t] g[1,1-t-y,-t][x]+1/2 g[1][y] g[1,1-t-y,-t][x]-1/2 g[1][y] g[1,1-t-y,-(t/y)][x]-1/2 g[-1][t] g[1,-(t/y),1][x]+1/2 g[-1][t] g[1,-(t/y),-t][x]-1/2 g[1][y] g[1,-(t/y),-t][x]-1/2 g[-1][t] g[1,-(t/y),-(t/y)][x]+1/2 g[1][y] g[1,-(t/y),-(t/y)][x]+1/2 g[1][x] g[1-t,-t,1][y]-1/2 g[-t][x] g[1-t,-t,1][y]-1/2 g[1][y] g[-t,0,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t,1][y]+1/2 g[-1][t] g[-t,1-t,-t][y]-1/2 g[-1][t] g[-t,-t,1][x]-1/2 g[-1][t] g[-t,-t,1][y]+1/2 g[1][x] g[-t,-t,1][y]+1/2 g[1][y] g[-t,-t,-(t/y)][x]-1/2 g[-1][t] g[-t,1-t-y,1][x]+1/2 g[-1][t] g[-t,1-t-y,-t][x]-1/2 g[1][y] g[-t,1-t-y,-t][x]+1/2 g[1][y] g[-t,1-t-y,-(t/y)][x]+1/2 g[-1][t] g[-t,-(t/y),1][x]-1/2 g[-1][t] g[-t,-(t/y),-t][x]+1/2 g[1][y] g[-t,-(t/y),-t][x]+1/2 g[-1][t] g[-t,-(t/y),-(t/y)][x]-1/2 g[1][y] g[-t,-(t/y),-(t/y)][x]-g[-1,0,-1,-1][t]+g[-1,0,0,-1][t]-3 g[0,-1,-1,-1][t]+g[0,-1,0,-1][t]+1/2 g[0,0,1,-(t/y)][x]+1/2 g[0,0,-(t/y),1][x]-g[0,0,-(t/y),-(t/y)][x]+2 g[0,1,0,-1][t]+1/2 g[0,1,-t,1][x]+1/2 g[0,1,-t,1][y]-1/2 g[0,1,-t,-(t/y)][x]-1/2 g[0,1,-(t/y),1][x]+1/2 g[0,1,-(t/y),-(t/y)][x]-1/2 g[0,-t,1,-(t/y)][x]-1/2 g[0,-t,-(t/y),1][x]+g[0,-t,-(t/y),-(t/y)][x]+1/2 g[0,1/y,0,-(t/y)][x]-1/2 g[0,1/y,-(t/y),-(t/y)][x]-1/2 g[0,-(t/y),0,-(t/y)][x]-1/2 g[0,-(t/y),-t,1][x]+1/2 g[0,-(t/y),-t,-(t/y)][x]+1/2 g[0,-(t/y),-(t/y),1][x]+1/2 g[1,0,0,-(t/y)][x]+1/2 g[1,0,1,-(t/y)][x]+1/2 g[1,0,-(t/y),1][x]-3/2 g[1,0,-(t/y),-(t/y)][x]-1/2 g[1,1,-t,1][x]-1/2 g[1,1,-t,1][y]+1/2 g[1,1,-t,-(t/y)][x]+1/2 g[1,1,-(t/y),1][x]-1/2 g[1,1,-(t/y),-(t/y)][x]+1/2 g[1,1-t,-t,1][y]-1/2 g[1,-t,1,-(t/y)][x]+1/2 g[1,-t,-t,1][x]+1/2 g[1,-t,-t,1][y]-1/2 g[1,-t,-t,-(t/y)][x]-g[1,-t,-(t/y),1][x]+3/2 g[1,-t,-(t/y),-(t/y)][x]+1/2 g[1,1-t-y,-t,1][x]-1/2 g[1,1-t-y,-t,-(t/y)][x]-1/2 g[1,1-t-y,-(t/y),1][x]+1/2 g[1,1-t-y,-(t/y),-(t/y)][x]-1/2 g[1,-(t/y),0,-(t/y)][x]-1/2 g[1,-(t/y),-t,1][x]+1/2 g[1,-(t/y),-t,-(t/y)][x]+1/2 g[1,-(t/y),-(t/y),1][x]-1/2 g[-t,0,1,-(t/y)][x]-1/2 g[-t,0,-(t/y),1][x]+g[-t,0,-(t/y),-(t/y)][x]-1/2 g[-t,1-t,-t,1][y]+1/2 g[-t,-t,1,-(t/y)][x]+1/2 g[-t,-t,-(t/y),1][x]-g[-t,-t,-(t/y),-(t/y)][x]-1/2 g[-t,1-t-y,-t,1][x]+1/2 g[-t,1-t-y,-t,-(t/y)][x]+1/2 g[-t,1-t-y,-(t/y),1][x]-1/2 g[-t,1-t-y,-(t/y),-(t/y)][x]+1/2 g[-t,-(t/y),0,-(t/y)][x]+1/2 g[-t,-(t/y),-t,1][x]-1/2 g[-t,-(t/y),-t,-(t/y)][x]-1/2 g[-t,-(t/y),-(t/y),1][x];
evenIntR2[14]=-2 logdel log[u1] zeta[2]-zeta[2] g[1][x] g[1][y]-zeta[2] g[1][y] g[-t][x]+3 zeta[3] g[-(t/y)][x]-2 zeta[2] g[-1][t] g[-(t/y)][x]+2 zeta[2] g[1][y] g[-(t/y)][x]-g[1][x] g[1][y] g[-1,-1][t]-1/2 g[1][y] g[-t][x] g[-1,-1][t]+3/2 g[1][x] g[-t][y] g[-1,-1][t]+g[1][y] g[-(t/y)][x] g[-1,-1][t]-g[-t][y] g[-(t/y)][x] g[-1,-1][t]+g[1][x] g[1][y] g[0,-1][t]+1/2 g[1][y] g[-t][x] g[0,-1][t]-1/2 g[1][x] g[-t][y] g[0,-1][t]-g[1][y] g[-(t/y)][x] g[0,-1][t]+g[-t][y] g[-(t/y)][x] g[0,-1][t]+1/2 zeta[2] g[0,1][x]-1/2 g[-1][t] g[-t][y] g[0,1][x]+1/2 g[-1,-1][t] g[0,1][x]-1/2 g[0,-1][t] g[0,1][x]-1/2 zeta[2] g[0,1/y][x]-1/2 g[-1,-1][t] g[0,1/y][x]+1/2 g[0,-1][t] g[0,1/y][x]-3/2 zeta[2] g[0,-(t/y)][x]-1/2 g[-1][t] g[1][y] g[0,-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[0,-(t/y)][x]+1/2 g[-1,-1][t] g[0,-(t/y)][x]+1/2 g[0,-1][t] g[0,-(t/y)][x]-1/2 zeta[2] g[0,-((t (-1+y))/(t+y))][x]+1/2 g[-1][t] g[-t][y] g[0,-((t (-1+y))/(t+y))][x]-1/2 g[-1,-1][t] g[0,-((t (-1+y))/(t+y))][x]+1/2 g[0,-1][t] g[0,-((t (-1+y))/(t+y))][x]-1/2 zeta[2] g[1,1][x]+1/2 g[-1][t] g[-t][y] g[1,1][x]-1/2 g[-1,-1][t] g[1,1][x]+1/2 g[0,-1][t] g[1,1][x]-1/2 g[-1][t] g[-t][y] g[1,-t][x]+1/2 g[-1,-1][t] g[1,-t][x]-1/2 g[0,-1][t] g[1,-t][x]+1/2 g[-1][t] g[1][x] g[1,-t][y]+1/2 g[-1][t] g[-t][x] g[1,-t][y]-g[-1][t] g[-(t/y)][x] g[1,-t][y]+1/2 g[-1,-1][t] g[1,-t][y]-1/2 g[0,-1][t] g[1,-t][y]+3/2 zeta[2] g[1,-(t/y)][x]+1/2 g[-1][t] g[1][y] g[1,-(t/y)][x]-1/2 g[-1][t] g[-t][y] g[1,-(t/y)][x]-1/2 g[-1,-1][t] g[1,-(t/y)][x]-1/2 g[0,-1][t] g[1,-(t/y)][x]+1/2 zeta[2] g[1,-((t (-1+y))/(t+y))][x]-1/2 g[-1][t] g[-t][y] g[1,-((t (-1+y))/(t+y))][x]+1/2 g[-1,-1][t] g[1,-((t (-1+y))/(t+y))][x]-1/2 g[0,-1][t] g[1,-((t (-1+y))/(t+y))][x]+1/2 zeta[2] g[-t,1][x]-1/2 g[-1][t] g[-t][y] g[-t,1][x]+g[-1,-1][t] g[-t,1][x]-g[0,-1][t] g[-t,1][x]-1/2 g[-1][t] g[1][x] g[-t,1][y]+1/2 g[-1,-1][t] g[-t,1][y]-1/2 g[0,-1][t] g[-t,1][y]+1/2 g[0,1][x] g[-t,1][y]-1/2 g[0,-(t/y)][x] g[-t,1][y]-1/2 g[0,-((t (-1+y))/(t+y))][x] g[-t,1][y]-1/2 g[1,1][x] g[-t,1][y]+1/2 g[1,-t][x] g[-t,1][y]+1/2 g[1,-(t/y)][x] g[-t,1][y]+1/2 g[1,-((t (-1+y))/(t+y))][x] g[-t,1][y]+1/2 g[-t,1][x] g[-t,1][y]+1/2 g[-1][t] g[1][y] g[-t,-t][x]-g[-1,-1][t] g[-t,-t][x]-1/2 g[-1][t] g[1][x] g[-t,-t][y]+g[-1][t] g[-(t/y)][x] g[-t,-t][y]-g[-1,-1][t] g[-t,-t][y]+1/2 zeta[2] g[-t,-(t/y)][x]-1/2 g[-1][t] g[1][y] g[-t,-(t/y)][x]+1/2 g[-1][t] g[-t][y] g[-t,-(t/y)][x]+1/2 g[-1,-1][t] g[-t,-(t/y)][x]+1/2 g[0,-1][t] g[-t,-(t/y)][x]-1/2 g[-t,1][y] g[-t,-(t/y)][x]-1/2 zeta[2] g[-t,-((t (-1+y))/(t+y))][x]+1/2 g[-1][t] g[-t][y] g[-t,-((t (-1+y))/(t+y))][x]-1/2 g[-1,-1][t] g[-t,-((t (-1+y))/(t+y))][x]+1/2 g[0,-1][t] g[-t,-((t (-1+y))/(t+y))][x]-1/2 g[-t,1][y] g[-t,-((t (-1+y))/(t+y))][x]+2 zeta[2] g[-(t/y),1][x]-g[-1][t] g[-t][y] g[-(t/y),1][x]+g[-1,-1][t] g[-(t/y),1][x]-g[0,-1][t] g[-(t/y),1][x]+g[-t,1][y] g[-(t/y),1][x]+g[-1][t] g[-t][y] g[-(t/y),-t][x]-g[-1,-1][t] g[-(t/y),-t][x]+g[0,-1][t] g[-(t/y),-t][x]-g[-t,1][y] g[-(t/y),-t][x]-2 zeta[2] g[-(t/y),-(t/y)][x]-g[-(t/y)][x] g[0,-1,-1][t]+g[-(t/y)][x] g[0,0,-1][t]-1/2 g[-1][t] g[0,1,-t][x]+1/2 g[1][y] g[0,1,-t][x]-1/2 g[1][y] g[0,1,-(t/y)][x]+1/2 g[-1][t] g[0,1/y,-(t/y)][x]-1/2 g[-1][t] g[0,-(t/y),1][x]+1/2 g[-1][t] g[0,-(t/y),-t][x]-1/2 g[1][y] g[0,-(t/y),-t][x]-1/2 g[-1][t] g[0,-(t/y),-(t/y)][x]+g[1][y] g[0,-(t/y),-(t/y)][x]+1/2 g[-1][t] g[0,-((t (-1+y))/(t+y)),-t][x]-1/2 g[1][y] g[0,-((t (-1+y))/(t+y)),-t][x]+1/2 g[-1][t] g[1,1,-t][x]-1/2 g[1][y] g[1,1,-t][x]-1/2 g[-1][t] g[1,1,-(t/y)][x]+1/2 g[1][y] g[1,1,-(t/y)][x]-1/2 g[1][x] g[1,-t,1][y]-1/2 g[-t][x] g[1,-t,1][y]+g[-(t/y)][x] g[1,-t,1][y]-1/2 g[-1][t] g[1,-t,-t][x]+1/2 g[1][y] g[1,-t,-t][x]-1/2 g[-1][t] g[1,-t,-t][y]+1/2 g[-1][t] g[1,-t,-(t/y)][x]-1/2 g[1][y] g[1,-t,-(t/y)][x]+1/2 g[-1][t] g[1,-(t/y),1][x]-1/2 g[-1][t] g[1,-(t/y),-t][x]+1/2 g[1][y] g[1,-(t/y),-t][x]+1/2 g[-1][t] g[1,-(t/y),-(t/y)][x]-g[1][y] g[1,-(t/y),-(t/y)][x]-1/2 g[-1][t] g[1,-((t (-1+y))/(t+y)),-t][x]+1/2 g[1][y] g[1,-((t (-1+y))/(t+y)),-t][x]+1/2 g[1][y] g[-t,0,-(t/y)][x]-1/2 g[-1][t] g[-t,1,-t][x]+1/2 g[1][y] g[-t,1,-t][x]-1/2 g[1][y] g[-t,1,-(t/y)][x]+1/2 g[-1][t] g[-t,-t,1][x]+1/2 g[-1][t] g[-t,-t,1][y]+1/2 g[1][x] g[-t,-t,1][y]-g[-(t/y)][x] g[-t,-t,1][y]-1/2 g[1][y] g[-t,-t,-(t/y)][x]-1/2 g[-1][t] g[-t,-(t/y),1][x]+1/2 g[-1][t] g[-t,-(t/y),-t][x]-1/2 g[1][y] g[-t,-(t/y),-t][x]-1/2 g[-1][t] g[-t,-(t/y),-(t/y)][x]+g[1][y] g[-t,-(t/y),-(t/y)][x]+1/2 g[-1][t] g[-t,-((t (-1+y))/(t+y)),-t][x]-1/2 g[1][y] g[-t,-((t (-1+y))/(t+y)),-t][x]-g[-1][t] g[-(t/y),1,-t][x]+g[1][y] g[-(t/y),1,-t][x]+g[-1][t] g[-(t/y),1,-(t/y)][x]-g[1][y] g[-(t/y),1,-(t/y)][x]+g[-1][t] g[-(t/y),-t,-t][x]-g[1][y] g[-(t/y),-t,-t][x]-g[-1][t] g[-(t/y),-t,-(t/y)][x]+g[1][y] g[-(t/y),-t,-(t/y)][x]-1/2 g[0,1,0,-(t/y)][x]+1/2 g[0,1,-t,1][x]-1/2 g[0,1,-t,-(t/y)][x]-1/2 g[0,1,-(t/y),1][x]+g[0,1,-(t/y),-(t/y)][x]+1/2 g[0,1/y,0,-(t/y)][x]-1/2 g[0,1/y,-(t/y),-(t/y)][x]+1/2 g[0,-(t/y),1,-(t/y)][x]-1/2 g[0,-(t/y),-t,1][x]+1/2 g[0,-(t/y),-t,-(t/y)][x]+g[0,-(t/y),-(t/y),1][x]-3/2 g[0,-(t/y),-(t/y),-(t/y)][x]+1/2 g[0,-((t (-1+y))/(t+y)),0,-(t/y)][x]-1/2 g[0,-((t (-1+y))/(t+y)),1,-(t/y)][x]-1/2 g[0,-((t (-1+y))/(t+y)),-t,1][x]+1/2 g[0,-((t (-1+y))/(t+y)),-t,-(t/y)][x]-1/2 g[1,1,-t,1][x]+1/2 g[1,1,-t,-(t/y)][x]+1/2 g[1,1,-(t/y),1][x]-1/2 g[1,1,-(t/y),-(t/y)][x]+1/2 g[1,-t,-t,1][x]+1/2 g[1,-t,-t,1][y]-1/2 g[1,-t,-t,-(t/y)][x]-1/2 g[1,-t,-(t/y),1][x]+1/2 g[1,-t,-(t/y),-(t/y)][x]-1/2 g[1,-(t/y),1,-(t/y)][x]+1/2 g[1,-(t/y),-t,1][x]-1/2 g[1,-(t/y),-t,-(t/y)][x]-g[1,-(t/y),-(t/y),1][x]+3/2 g[1,-(t/y),-(t/y),-(t/y)][x]-1/2 g[1,-((t (-1+y))/(t+y)),0,-(t/y)][x]+1/2 g[1,-((t (-1+y))/(t+y)),1,-(t/y)][x]+1/2 g[1,-((t (-1+y))/(t+y)),-t,1][x]-1/2 g[1,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+1/2 g[-t,0,1,-(t/y)][x]+1/2 g[-t,0,-(t/y),1][x]-g[-t,0,-(t/y),-(t/y)][x]-1/2 g[-t,1,0,-(t/y)][x]+1/2 g[-t,1,-t,1][x]-1/2 g[-t,1,-t,-(t/y)][x]-1/2 g[-t,1,-(t/y),1][x]+g[-t,1,-(t/y),-(t/y)][x]-1/2 g[-t,-t,1,-(t/y)][x]-1/2 g[-t,-t,-(t/y),1][x]+g[-t,-t,-(t/y),-(t/y)][x]+1/2 g[-t,-(t/y),1,-(t/y)][x]-1/2 g[-t,-(t/y),-t,1][x]+1/2 g[-t,-(t/y),-t,-(t/y)][x]+g[-t,-(t/y),-(t/y),1][x]-3/2 g[-t,-(t/y),-(t/y),-(t/y)][x]+1/2 g[-t,-((t (-1+y))/(t+y)),0,-(t/y)][x]-1/2 g[-t,-((t (-1+y))/(t+y)),1,-(t/y)][x]-1/2 g[-t,-((t (-1+y))/(t+y)),-t,1][x]+1/2 g[-t,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+g[-(t/y),1,-t,1][x]-g[-(t/y),1,-t,-(t/y)][x]-g[-(t/y),1,-(t/y),1][x]+g[-(t/y),1,-(t/y),-(t/y)][x]-g[-(t/y),-t,-t,1][x]+g[-(t/y),-t,-t,-(t/y)][x]+g[-(t/y),-t,-(t/y),1][x]-g[-(t/y),-t,-(t/y),-(t/y)][x];
evenInt[15]=-4 logdel^2 zeta[2]-12 zeta[3]-12 logdel zeta[3]+5 zeta[4]-2 zeta[2] h[0,1][u1]-2 zeta[2] h[0,1][u2]+h[0,0,0,1][u1]+h[0,0,0,1][u2]+h[0,1,0,1][u1]+h[0,1,0,1][u2];
evenIntR1[15]=-4 logdel^2 zeta[2]-12 zeta[3]-12 logdel zeta[3]+5 zeta[4]-2 zeta[2] h[0,1][u2]-2 zeta[2] h[0,1][u3]+h[0,0,0,1][u2]+h[0,0,0,1][u3]+h[0,1,0,1][u2]+h[0,1,0,1][u3];
evenIntR2[15]=-4 logdel^2 zeta[2]-12 zeta[3]-12 logdel zeta[3]+5 zeta[4]-2 zeta[2] h[0,1][u1]-2 zeta[2] h[0,1][u3]+h[0,0,0,1][u1]+h[0,0,0,1][u3]+h[0,1,0,1][u1]+h[0,1,0,1][u3];
evenInt[16]=-(7/5) zeta[2]^2-2 zeta[2] g[-1][t] g[1][x]-2 zeta[2] g[-1][t] g[1][y]+2 zeta[2] g[1][x] g[1][y]+2 zeta[2] g[-1][t] g[-t][x]+2 zeta[2] g[-1][t] g[-t][y]+2 g[1][x] g[1][y] g[-1,-1][t]-2 g[1][x] g[-t][y] g[-1,-1][t]+2 zeta[2] g[0,-1][t]-2 g[1][x] g[1][y] g[0,-1][t]+2 g[1][x] g[-t][y] g[0,-1][t]-2 g[-t][x] g[-t][y] g[0,-1][t]+g[-1][t] g[-t][y] g[0,1][x]+2 zeta[2] g[0,1][y]+2 g[-1,-1][t] g[0,1][y]-2 g[0,-1][t] g[0,1][y]+g[-1][t] g[1][y] g[0,-t][x]-2 g[-1,-1][t] g[0,-t][x]-2 g[-1,-1][t] g[0,-t][y]+2 zeta[2] g[0,-(t/y)][x]+2 zeta[2] g[0,-((t (-1+y))/(t+y))][x]-2 g[-1][t] g[-t][y] g[0,-((t (-1+y))/(t+y))][x]+2 g[-1,-1][t] g[0,-((t (-1+y))/(t+y))][x]-2 g[0,-1][t] g[0,-((t (-1+y))/(t+y))][x]+2 zeta[2] g[1,1][x]-2 g[-1][t] g[-t][y] g[1,1][x]+2 g[-1,-1][t] g[1,1][x]-2 g[0,-1][t] g[1,1][x]-g[-1][t] g[1][y] g[1,-t][x]+2 g[-1][t] g[-t][y] g[1,-t][x]+2 g[0,-1][t] g[1,-t][x]-g[-1][t] g[1][x] g[1,-t][y]+2 g[0,-1][t] g[1,-t][y]-2 zeta[2] g[1,-(t/y)][x]-2 zeta[2] g[1,-((t (-1+y))/(t+y))][x]+2 g[-1][t] g[-t][y] g[1,-((t (-1+y))/(t+y))][x]-2 g[-1,-1][t] g[1,-((t (-1+y))/(t+y))][x]+2 g[0,-1][t] g[1,-((t (-1+y))/(t+y))][x]-4 zeta[2] g[-t,1][x]+3 g[-1][t] g[-t][y] g[-t,1][x]-4 g[-1,-1][t] g[-t,1][x]+4 g[0,-1][t] g[-t,1][x]-2 zeta[2] g[-t,1][y]+g[-1][t] g[-t][x] g[-t,1][y]-2 g[-1,-1][t] g[-t,1][y]+2 g[0,-1][t] g[-t,1][y]-g[0,1][x] g[-t,1][y]+2 g[0,-((t (-1+y))/(t+y))][x] g[-t,1][y]+2 g[1,1][x] g[-t,1][y]-2 g[1,-t][x] g[-t,1][y]-2 g[1,-((t (-1+y))/(t+y))][x] g[-t,1][y]-3 g[-t,1][x] g[-t,1][y]-2 g[-1][t] g[-t][y] g[-t,-t][x]+2 g[-1,-1][t] g[-t,-t][x]-2 g[0,-1][t] g[-t,-t][x]+2 g[-t,1][y] g[-t,-t][x]+2 g[-1][t] g[1][x] g[-t,-t][y]-2 g[-1][t] g[-t][x] g[-t,-t][y]+2 g[-1,-1][t] g[-t,-t][y]-2 g[0,-1][t] g[-t,-t][y]+2 zeta[2] g[-t,-(t/y)][x]+2 zeta[2] g[-t,-((t (-1+y))/(t+y))][x]-2 g[-1][t] g[-t][y] g[-t,-((t (-1+y))/(t+y))][x]+2 g[-1,-1][t] g[-t,-((t (-1+y))/(t+y))][x]-2 g[0,-1][t] g[-t,-((t (-1+y))/(t+y))][x]+2 g[-t,1][y] g[-t,-((t (-1+y))/(t+y))][x]-2 g[1][x] g[-1,-1,-1][t]-2 g[1][y] g[-1,-1,-1][t]+2 g[-t][x] g[-1,-1,-1][t]+2 g[-t][y] g[-1,-1,-1][t]+2 g[1][x] g[0,0,-1][t]+2 g[1][y] g[0,0,-1][t]-2 g[-t][x] g[0,0,-1][t]-2 g[-t][y] g[0,0,-1][t]+g[-1][t] g[0,1,-t][x]-g[1][y] g[0,1,-t][x]-g[-1][t] g[0,1,-t][y]-g[-1][t] g[0,1,-(t/y)][x]+g[1][y] g[0,1,-(t/y)][x]+g[-1][t] g[0,-t,1][x]+g[-1][t] g[0,-t,1][y]+g[-1][t] g[0,-t,-(t/y)][x]-2 g[1][y] g[0,-t,-(t/y)][x]-2 g[-1][t] g[0,-((t (-1+y))/(t+y)),-t][x]+2 g[1][y] g[0,-((t (-1+y))/(t+y)),-t][x]-g[-1][t] g[1,0,-(t/y)][x]+g[1][y] g[1,0,-(t/y)][x]-2 g[-1][t] g[1,1,-t][x]+2 g[1][y] g[1,1,-t][x]+2 g[-1][t] g[1,1,-(t/y)][x]-2 g[1][y] g[1,1,-(t/y)][x]-g[-1][t] g[1,-t,1][x]-g[-1][t] g[1,-t,1][y]+g[1][x] g[1,-t,1][y]+2 g[-1][t] g[1,-t,-t][x]-2 g[1][y] g[1,-t,-t][x]+2 g[-1][t] g[1,-t,-t][y]-2 g[-1][t] g[1,-t,-(t/y)][x]+3 g[1][y] g[1,-t,-(t/y)][x]+2 g[-1][t] g[1,-((t (-1+y))/(t+y)),-t][x]-2 g[1][y] g[1,-((t (-1+y))/(t+y)),-t][x]+g[-1][t] g[-t,0,-(t/y)][x]-2 g[1][y] g[-t,0,-(t/y)][x]+3 g[-1][t] g[-t,1,-t][x]-3 g[1][y] g[-t,1,-t][x]+g[-1][t] g[-t,1,-t][y]-2 g[-1][t] g[-t,1,-(t/y)][x]+3 g[1][y] g[-t,1,-(t/y)][x]-2 g[1][x] g[-t,-t,1][y]+2 g[-t][x] g[-t,-t,1][y]-2 g[-1][t] g[-t,-t,-t][x]+2 g[1][y] g[-t,-t,-t][x]-2 g[-1][t] g[-t,-t,-t][y]+2 g[-1][t] g[-t,-t,-(t/y)][x]-2 g[1][y] g[-t,-t,-(t/y)][x]-2 g[-1][t] g[-t,-((t (-1+y))/(t+y)),-t][x]+2 g[1][y] g[-t,-((t (-1+y))/(t+y)),-t][x]+2 g[0,-1,-1,-1][t]-2 g[0,0,0,-1][t]-2 g[0,0,0,-(t/y)][x]+2 g[0,0,-(t/y),-(t/y)][x]+g[0,1,0,-(t/y)][x]-g[0,1,-t,1][x]+g[0,1,-t,1][y]+g[0,1,-t,-(t/y)][x]+g[0,1,-(t/y),1][x]-2 g[0,1,-(t/y),-(t/y)][x]-2 g[0,-t,1,-(t/y)][x]-2 g[0,-t,-(t/y),1][x]+4 g[0,-t,-(t/y),-(t/y)][x]-2 g[0,-((t (-1+y))/(t+y)),0,-(t/y)][x]+2 g[0,-((t (-1+y))/(t+y)),1,-(t/y)][x]+2 g[0,-((t (-1+y))/(t+y)),-t,1][x]-2 g[0,-((t (-1+y))/(t+y)),-t,-(t/y)][x]+g[1,0,1,-(t/y)][x]+g[1,0,-(t/y),1][x]-2 g[1,0,-(t/y),-(t/y)][x]+2 g[1,1,-t,1][x]-2 g[1,1,-t,-(t/y)][x]-2 g[1,1,-(t/y),1][x]+2 g[1,1,-(t/y),-(t/y)][x]+g[1,-t,1,-(t/y)][x]-2 g[1,-t,-t,1][x]-2 g[1,-t,-t,1][y]+2 g[1,-t,-t,-(t/y)][x]+3 g[1,-t,-(t/y),1][x]-4 g[1,-t,-(t/y),-(t/y)][x]+2 g[1,-((t (-1+y))/(t+y)),0,-(t/y)][x]-2 g[1,-((t (-1+y))/(t+y)),1,-(t/y)][x]-2 g[1,-((t (-1+y))/(t+y)),-t,1][x]+2 g[1,-((t (-1+y))/(t+y)),-t,-(t/y)][x]-2 g[-t,0,1,-(t/y)][x]-2 g[-t,0,-(t/y),1][x]+4 g[-t,0,-(t/y),-(t/y)][x]+g[-t,1,0,-(t/y)][x]-3 g[-t,1,-t,1][x]-g[-t,1,-t,1][y]+3 g[-t,1,-t,-(t/y)][x]+3 g[-t,1,-(t/y),1][x]-4 g[-t,1,-(t/y),-(t/y)][x]+2 g[-t,-t,-t,1][x]+2 g[-t,-t,-t,1][y]-2 g[-t,-t,-t,-(t/y)][x]-2 g[-t,-t,-(t/y),1][x]+2 g[-t,-t,-(t/y),-(t/y)][x]-2 g[-t,-((t (-1+y))/(t+y)),0,-(t/y)][x]+2 g[-t,-((t (-1+y))/(t+y)),1,-(t/y)][x]+2 g[-t,-((t (-1+y))/(t+y)),-t,1][x]-2 g[-t,-((t (-1+y))/(t+y)),-t,-(t/y)][x];
evenIntR1[16]=-(7/5) zeta[2]^2-2 zeta[2] g[-1][t] g[1][x]-2 zeta[2] g[1][t] g[1][x]-2 zeta[2] g[-1][t] g[1][y]-2 zeta[2] g[1][t] g[1][y]+4 zeta[2] g[1][x] g[1][y]-2 zeta[2] g[1][x] g[1-t][y]+2 zeta[2] g[-1][t] g[-t][x]+2 zeta[2] g[1][t] g[-t][x]-4 zeta[2] g[1][y] g[-t][x]+2 zeta[2] g[1-t][y] g[-t][x]+2 zeta[2] g[-1][t] g[-t][y]+2 zeta[2] g[1][t] g[-t][y]+4 g[1][x] g[1][y] g[-1,-1][t]-4 g[1][y] g[-t][x] g[-1,-1][t]-4 g[1][x] g[-t][y] g[-1,-1][t]+4 g[-t][x] g[-t][y] g[-1,-1][t]+4 zeta[2] g[0,-1][t]-4 g[1][x] g[1][y] g[0,-1][t]+4 g[1][x] g[1-t][y] g[0,-1][t]+4 g[1][y] g[-t][x] g[0,-1][t]-4 g[1-t][y] g[-t][x] g[0,-1][t]+2 g[1][x] g[-t][y] g[0,-1][t]-2 g[-t][x] g[-t][y] g[0,-1][t]+4 zeta[2] g[0,1][t]+2 zeta[2] g[1,1][x]-2 g[-1][t] g[-t][y] g[1,1][x]+2 g[-1,-1][t] g[1,1][x]-2 g[0,-1][t] g[1,1][x]+2 zeta[2] g[1,1][y]+2 g[-1,-1][t] g[1,1][y]-2 g[0,-1][t] g[1,1][y]-2 zeta[2] g[1,1-t][y]+4 g[0,-1][t] g[1,1-t][y]+2 g[-1][t] g[-t][y] g[1,-t][x]-2 g[-1,-1][t] g[1,-t][x]+2 g[0,-1][t] g[1,-t][x]-3 g[-1][t] g[1][x] g[1,-t][y]+3 g[-1][t] g[-t][x] g[1,-t][y]-2 g[-1,-1][t] g[1,-t][y]+2 g[0,-1][t] g[1,-t][y]-2 zeta[2] g[1,1-t-y][x]-2 g[-1][t] g[1][y] g[1,1-t-y][x]+2 g[-1][t] g[-t][y] g[1,1-t-y][x]+4 g[0,-1][t] g[1,1-t-y][x]-2 zeta[2] g[1,-(t/y)][x]+g[-1][t] g[1][y] g[1,-(t/y)][x]-g[-1][t] g[-t][y] g[1,-(t/y)][x]-2 g[0,-1][t] g[1,-(t/y)][x]-2 g[-1][t] g[1][x] g[1-t,1][y]+2 g[-1][t] g[-t][x] g[1-t,1][y]+2 g[-1][t] g[1][x] g[1-t,-t][y]-2 g[-1][t] g[-t][x] g[1-t,-t][y]-2 zeta[2] g[-t,1][x]+2 g[-1][t] g[-t][y] g[-t,1][x]-2 g[-1,-1][t] g[-t,1][x]+2 g[0,-1][t] g[-t,1][x]-2 zeta[2] g[-t,1][y]+g[-1][t] g[1][x] g[-t,1][y]-g[-1][t] g[-t][x] g[-t,1][y]-2 g[-1,-1][t] g[-t,1][y]+2 g[0,-1][t] g[-t,1][y]+2 g[1,1][x] g[-t,1][y]-2 g[1,-t][x] g[-t,1][y]-2 g[1,1-t-y][x] g[-t,1][y]+g[1,-(t/y)][x] g[-t,1][y]-2 g[-t,1][x] g[-t,1][y]+2 zeta[2] g[-t,1-t][y]-4 g[0,-1][t] g[-t,1-t][y]-2 g[-1][t] g[-t][y] g[-t,-t][x]+2 g[-1,-1][t] g[-t,-t][x]-2 g[0,-1][t] g[-t,-t][x]+2 g[-t,1][y] g[-t,-t][x]+2 g[-1][t] g[1][x] g[-t,-t][y]-2 g[-1][t] g[-t][x] g[-t,-t][y]+2 g[-1,-1][t] g[-t,-t][y]-2 g[0,-1][t] g[-t,-t][y]+2 zeta[2] g[-t,1-t-y][x]+2 g[-1][t] g[1][y] g[-t,1-t-y][x]-2 g[-1][t] g[-t][y] g[-t,1-t-y][x]-4 g[0,-1][t] g[-t,1-t-y][x]+2 g[-t,1][y] g[-t,1-t-y][x]+2 zeta[2] g[-t,-(t/y)][x]-g[-1][t] g[1][y] g[-t,-(t/y)][x]+g[-1][t] g[-t][y] g[-t,-(t/y)][x]+2 g[0,-1][t] g[-t,-(t/y)][x]-g[-t,1][y] g[-t,-(t/y)][x]-6 g[1][x] g[0,-1,-1][t]-6 g[1][y] g[0,-1,-1][t]+6 g[-t][x] g[0,-1,-1][t]+6 g[-t][y] g[0,-1,-1][t]+2 g[1][x] g[0,0,-1][t]+2 g[1][y] g[0,0,-1][t]-2 g[-t][x] g[0,0,-1][t]-2 g[-t][y] g[0,0,-1][t]+4 g[1][x] g[1,0,-1][t]+4 g[1][y] g[1,0,-1][t]-4 g[-t][x] g[1,0,-1][t]-4 g[-t][y] g[1,0,-1][t]-g[1][y] g[1,0,-(t/y)][x]-2 g[-1][t] g[1,1,-t][x]+2 g[1][y] g[1,1,-t][x]-2 g[-1][t] g[1,1,-t][y]+2 g[-1][t] g[1,1,-(t/y)][x]-2 g[1][y] g[1,1,-(t/y)][x]-2 g[-1][t] g[1,1-t,1][y]+2 g[-1][t] g[1,1-t,-t][y]+3 g[1][x] g[1,-t,1][y]-3 g[-t][x] g[1,-t,1][y]+2 g[-1][t] g[1,-t,-t][x]-2 g[1][y] g[1,-t,-t][x]+2 g[-1][t] g[1,-t,-t][y]-2 g[-1][t] g[1,-t,-(t/y)][x]+2 g[1][y] g[1,-t,-(t/y)][x]-2 g[-1][t] g[1,1-t-y,1][x]+2 g[-1][t] g[1,1-t-y,-t][x]-2 g[1][y] g[1,1-t-y,-t][x]+2 g[1][y] g[1,1-t-y,-(t/y)][x]+g[-1][t] g[1,-(t/y),1][x]-g[-1][t] g[1,-(t/y),-t][x]+g[1][y] g[1,-(t/y),-t][x]-2 g[1][x] g[1-t,-t,1][y]+2 g[-t][x] g[1-t,-t,1][y]+g[1][y] g[-t,0,-(t/y)][x]+2 g[-1][t] g[-t,1,-t][x]-2 g[1][y] g[-t,1,-t][x]+2 g[-1][t] g[-t,1,-t][y]-2 g[-1][t] g[-t,1,-(t/y)][x]+2 g[1][y] g[-t,1,-(t/y)][x]+2 g[-1][t] g[-t,1-t,1][y]-2 g[-1][t] g[-t,1-t,-t][y]-2 g[1][x] g[-t,-t,1][y]+2 g[-t][x] g[-t,-t,1][y]-2 g[-1][t] g[-t,-t,-t][x]+2 g[1][y] g[-t,-t,-t][x]-2 g[-1][t] g[-t,-t,-t][y]+2 g[-1][t] g[-t,-t,-(t/y)][x]-2 g[1][y] g[-t,-t,-(t/y)][x]+2 g[-1][t] g[-t,1-t-y,1][x]-2 g[-1][t] g[-t,1-t-y,-t][x]+2 g[1][y] g[-t,1-t-y,-t][x]-2 g[1][y] g[-t,1-t-y,-(t/y)][x]-g[-1][t] g[-t,-(t/y),1][x]+g[-1][t] g[-t,-(t/y),-t][x]-g[1][y] g[-t,-(t/y),-t][x]+12 g[0,0,-1,-1][t]-4 g[0,0,0,-1][t]-8 g[0,1,0,-1][t]-g[1,0,1,-(t/y)][x]-g[1,0,-(t/y),1][x]+2 g[1,0,-(t/y),-(t/y)][x]+2 g[1,1,-t,1][x]+2 g[1,1,-t,1][y]-2 g[1,1,-t,-(t/y)][x]-2 g[1,1,-(t/y),1][x]+2 g[1,1,-(t/y),-(t/y)][x]-2 g[1,1-t,-t,1][y]-2 g[1,-t,-t,1][x]-2 g[1,-t,-t,1][y]+2 g[1,-t,-t,-(t/y)][x]+2 g[1,-t,-(t/y),1][x]-2 g[1,-t,-(t/y),-(t/y)][x]-2 g[1,1-t-y,-t,1][x]+2 g[1,1-t-y,-t,-(t/y)][x]+2 g[1,1-t-y,-(t/y),1][x]-2 g[1,1-t-y,-(t/y),-(t/y)][x]+g[1,-(t/y),0,-(t/y)][x]+g[1,-(t/y),1,-(t/y)][x]+g[1,-(t/y),-t,1][x]-g[1,-(t/y),-t,-(t/y)][x]-2 g[1,-(t/y),-(t/y),-(t/y)][x]+g[-t,0,1,-(t/y)][x]+g[-t,0,-(t/y),1][x]-2 g[-t,0,-(t/y),-(t/y)][x]-2 g[-t,1,-t,1][x]-2 g[-t,1,-t,1][y]+2 g[-t,1,-t,-(t/y)][x]+2 g[-t,1,-(t/y),1][x]-2 g[-t,1,-(t/y),-(t/y)][x]+2 g[-t,1-t,-t,1][y]+2 g[-t,-t,-t,1][x]+2 g[-t,-t,-t,1][y]-2 g[-t,-t,-t,-(t/y)][x]-2 g[-t,-t,-(t/y),1][x]+2 g[-t,-t,-(t/y),-(t/y)][x]+2 g[-t,1-t-y,-t,1][x]-2 g[-t,1-t-y,-t,-(t/y)][x]-2 g[-t,1-t-y,-(t/y),1][x]+2 g[-t,1-t-y,-(t/y),-(t/y)][x]-g[-t,-(t/y),0,-(t/y)][x]-g[-t,-(t/y),1,-(t/y)][x]-g[-t,-(t/y),-t,1][x]+g[-t,-(t/y),-t,-(t/y)][x]+2 g[-t,-(t/y),-(t/y),-(t/y)][x];
evenIntR2[16]=-(7/5) zeta[2]^2+2 zeta[2] g[0,-1][t]-2 zeta[2] g[0,1][x]+g[-1][t] g[-t][y] g[0,1][x]-2 g[-1,-1][t] g[0,1][x]+2 g[0,-1][t] g[0,1][x]-2 zeta[2] g[0,1][y]-2 g[-1,-1][t] g[0,1][y]+2 g[0,-1][t] g[0,1][y]-g[-1][t] g[1][y] g[0,-t][x]+2 g[-1,-1][t] g[0,-t][x]+2 g[-1,-1][t] g[0,-t][y]+2 zeta[2] g[0,1/y][x]+2 g[-1,-1][t] g[0,1/y][x]-2 g[0,-1][t] g[0,1/y][x]+2 zeta[2] g[0,-(t/y)][x]+g[-1][t] g[1][y] g[0,-(t/y)][x]-g[-1][t] g[-t][y] g[0,-(t/y)][x]-2 g[-1,-1][t] g[0,-(t/y)][x]-g[0,1][x] g[-t,1][y]+g[0,-(t/y)][x] g[-t,1][y]+g[-1][t] g[0,1,-t][x]-g[1][y] g[0,1,-t][x]+g[-1][t] g[0,1,-t][y]+g[1][y] g[0,1,-(t/y)][x]-g[-1][t] g[0,-t,1][x]-g[-1][t] g[0,-t,1][y]+g[1][y] g[0,-t,-(t/y)][x]-2 g[-1][t] g[0,1/y,-(t/y)][x]+g[-1][t] g[0,-(t/y),1][x]-g[-1][t] g[0,-(t/y),-t][x]+g[1][y] g[0,-(t/y),-t][x]+2 g[-1][t] g[0,-(t/y),-(t/y)][x]-2 g[1][y] g[0,-(t/y),-(t/y)][x]+2 g[0,-1,-1,-1][t]-2 g[0,0,0,-1][t]-2 g[0,0,0,-(t/y)][x]+2 g[0,0,-(t/y),-(t/y)][x]+g[0,1,0,-(t/y)][x]-g[0,1,-t,1][x]-g[0,1,-t,1][y]+g[0,1,-t,-(t/y)][x]+g[0,1,-(t/y),1][x]-2 g[0,1,-(t/y),-(t/y)][x]+g[0,-t,1,-(t/y)][x]+g[0,-t,-(t/y),1][x]-2 g[0,-t,-(t/y),-(t/y)][x]-2 g[0,1/y,0,-(t/y)][x]+2 g[0,1/y,-(t/y),-(t/y)][x]+g[0,-(t/y),0,-(t/y)][x]-g[0,-(t/y),1,-(t/y)][x]+g[0,-(t/y),-t,1][x]-g[0,-(t/y),-t,-(t/y)][x]-2 g[0,-(t/y),-(t/y),1][x]+2 g[0,-(t/y),-(t/y),-(t/y)][x];

(* putting everything together *)
logMHV=-2 (evenInt[14]+evenInt[15]/2+evenInt[16]/2+evenIntR1[14]+evenIntR1[15]/2+evenIntR1[16]/2+evenIntR2[14]+evenIntR2[15]/2+evenIntR2[16]/2);
logMHVLike=2 logMHV-evenInt[1]-evenIntR1[1]-evenIntR2[1];
ratioV2tilde=-(1/2) (oddInt[1]+oddInt[2]+oddInt[3]+oddInt[4]+oddInt[5]+oddInt[6]+oddInt[7]+oddInt[8]+oddInt[9]+oddInt[10]+oddInt[11]+oddInt[12]+oddInt[13]+oddInt[14]+oddInt[15]);
ratioV2=-(1/2) (logMHVLike/2+evenInt[1]+evenInt[2]+evenInt[3]+evenInt[4]+evenInt[5]+evenInt[6]+evenInt[7]+evenInt[8]+evenInt[9]+evenInt[10]+evenInt[11]+evenInt[12]+evenInt[13]+evenInt[14]+evenInt[15]);


==> anc/ints.even.mpl <==
# Erik Panzer
# 09 November 2018
# this code computes most of the integrals
# in fact, all but 9, 10, 12, 13, 14, 15
interface(errorbreak=2):
read "IntDefs.mpl":

read "HyperInt.mpl":

if FileTools[Exists]("results.mpl") then
	read "results.mpl":
end if:

SKIPPED:={}:
for ind in {indices(INT, 'nolist')} do
	printf("Integral %a:\n", ind):
	X := Integrand(ind, "even"):

	# Check for divergences:
	divs := findDivergences(X, {eps,u1,u2,u3,v1,v2,v3}):
	if numelems(divs)>0 then
		printf(" - divergences:\n"):
		print(divs):
		printf(" - integrand:\n"):
		lprint(factor(X)):
		error "divergences found":
	else
		printf(" - finite\n"):
	end if:

	X0 := X:
	X := eval(X, all2txy):
	intvars := indets(X) minus {t,x,y,eps}:
	printf(" - integration variables: %a\n", intvars):

	# Polynomial reduction:
	Red := table():
	S := irreducibles({denom(X)}):
	Red[{}] := [S, combinat[choose](S,2)]:
	cgReduction(Red, {x,y,t,eps}):
	vars := suggestIntegrationOrder(Red):
	printf(" - suggested integration order: %a\n", vars):
	# last integration always possible via roots
	if nops(vars)<nops(intvars)-2 then
		SKIPPED := SKIPPED union {ind}:
		WARNING("not linearly reducible (skipped)"):
		next:
	end if:
	vars := [op(vars), op(intvars minus {op(vars)})]:
	lastvar := vars[-1]:
	intvars := vars[..-2]:
	X0 := eval(X0, lastvar=1):
	params := [`if`(has(X,eps), eps, NULL), x, y, t]:
	vars := [op(intvars), op(params)]:
	printf(" - all variables: %a\n", vars):

	# Integration:
	TOTAL := 0:
	OPS := INT[ind][-1]:
	if not (OPS in {1,1+p,1+r}) then
		error "unexpected operator: %1", OPS:
	end if:
	OPS := `if`(OPS=1, [1], [op(OPS)]):

	SKIP := false:
	for OP in OPS do
		printf(" - acting with operator: %a\n", OP):
		X := X0:
		if OP=p then
			X := eval(X, Parity):
		elif OP=r then
			X := eval(X, Rotation):
		end if:

		X := eval(X, all2txy):
		forgetAll():
		_hyper_ignore_nonlinear_polynomials := true:
		_hyper_algebraic_roots := false:
		Z := hyperInt(X, intvars[..-2]):
		# fibrationBasis before the last integration to remove some spurious square roots:
		forgetAll():
		_hyper_algebraic_roots := true:
		_hyper_ignore_nonlinear_polynomials := false:
		Z := fibrationBasis(Z, vars[nops(intvars)..]):
		if has(findLetters(Z), Root) then
			print(findLetters(Z)):
			WARNING("(kinematic) root before last integration"):
			SKIP := true:
			break:
		end if:
		print(Z):
		Z := hyperInt(Z, intvars[-1]):
		printf(" - letters in result:\n"):
		print(findLetters(Z)):
		printf(" - fibration basis...\n"):
		Y := fibrationBasis(Z, params):
		print(findLetters(Y)):

		# eps-limit:
		if has(Y, eps) then
			printf(" - expanding in epsilon\n"):
			Y := series(Y, eps=0, 3):
			Y := eval(Y, ln(eps)=LNEP):
			Y := limit(Y, eps=0):
			print(findLetters(Y)):
		end if:
		TOTAL := TOTAL + Y:
	end do:
	if SKIP then
		SKIPPED := SKIPPED union {ind}:
		next:
	end if:

	Result[ind, "even"] := Result[ind, "even"] + Y:
	save Result, "results.mpl":
end do:

print(SKIPPED):


==> anc/ints.odd.mpl <==
interface(errorbreak=2):
read "HyperInt.mpl":
_hyper_algebraic_roots := true:
_hyper_reduction_algorithm := cgSingleReductionClique:

read "IntDefs.mpl":

if FileTools[Exists]("results.mpl") then
	read "results.mpl":
end if:

for ind in {indices(INT, 'nolist')} do
	printf("integral %a:\n", ind):
	X := Integrand(ind, "odd"):
	if X=0 then
		Result[ind, "odd"] := 0:
		save Result, "results.mpl":
		next:
	end if:
	X := eval(X, eps=0):

	# Check for divergences:
	divs := findDivergences(X, {u1,u2,u3,v1,v2,v3}):
	if numelems(divs)>0 then
		printf(" - divergences:\n"):
		print(divs):
		printf(" - integrand:\n"):
		lprint(factor(X)):
		error "divergences found":
	end if:

	# Find integration order:
	X := eval(X, all2txy):
	Red := table():
	S := irreducibles({denom(X)}):
	Red[{}] := [S, combinat[choose](S,2)]:
	cgReduction(Red, {x,y,t}):
	vars := suggestIntegrationOrder(Red):
	printf(" - integration order: %a\n", vars):
	if nops(vars)<4 then
		error "not linearly reducible":
	end if:
	if nops(vars)<6 then
		vars := [op(vars), op({a[1],a[2],a[3],a[4],b[1],b[2]} minus {op(vars)})]:
	end if:

	# Integrate:
	X := eval(X, vars[-1]=1):
	vars := vars[..-2]:

	vars := [op(vars), x, y, t]:
	Z := table():
	Z[0] := table(sparsereduced):
	fibrationBasis(X, vars, Z[0]):
	for iv from 1 to 5 do
		printf("Variable %a (integration %d):\n", vars[iv], iv):
		Z[iv] := table(sparsereduced):
		fibreIntegration(Z[iv-1], vars[iv..], Z[iv]):
		S := {indices(Z[iv], 'nolist')}:
		for jj from iv+1 to nops(vars) do
			Letters[vars[jj]] := map(op, map2(op, jj-iv, S)):
		end do:
		print(seq(vv=Letters[vv], vv in vars[iv+1..])):
	end do:
	Y := add(Z[5][u]*mul(`if`(u[j]=[], 1, Hlog(vars[5+j], u[j])), j=1..3), u in indices(Z[5], 'nolist')):

	# act with prefactor operator:
	OPS := INT[ind][-1]:
	if not (OPS in {1,1+p,1+r}) then
		error "unexpected operator: %1", OPS:
	end if:
	OPS := `if`(OPS=1, [1], [op(OPS)]):

	TOTAL := 0:
	for OP in OPS do
		printf(" - acting with operator: %a\n", OP):
		X := Y:
		if OP=p then
			X := eval(X, Parity):
		elif OP=r then
			X := eval(X, Rotation):
		end if:
		TOTAL := TOTAL + X:
	end do:
	Y := fibrationBasis(TOTAL,[x,y,t]):

	Result[ind, "odd"] := Y:
	print(findLetters(Y)):
	save Result, "results.mpl":
end do:


==> anc/results.mpl <==
Result := table([(2, "even")=-3/2*zeta[3]*Hlog(t,[-1])-1/2*Hlog(t,[-1, -1, 0,
-1])+1/2*Hlog(t,[-1, 0, 0, -1])-1/2*zeta[2]*Hlog(t,[-1, -1])-1/2*Hlog(x,[-t/y,
-t/y, 0, -t/y])-3/2*zeta[3]*Hlog(x,[-t/y])-1/2*zeta[2]*Hlog(x,[-t/y, -t/y])+1/
2*Hlog(x,[-t/y, 0, 0, -t/y]),(15, "even")=-4*zeta[2]*LNEP^2-12*LNEP*zeta[3]-3/
5*zeta[2]^2-12*zeta[3]+zeta[2]*Hlog(u3,[1, 1])+Hlog(u3,[1, 0, 1, 0])-Hlog(u3,[
1, 1, 1, 0])-zeta[3]*Hlog(u3,[1])+zeta[2]*Hlog(u3,[1, 0])+zeta[2]*Hlog(u1,[1,
1])+Hlog(u1,[1, 0, 1, 0])-Hlog(u1,[1, 1, 1, 0])-zeta[3]*Hlog(u1,[1])+zeta[2]*
Hlog(u1,[1, 0]),(3, "even")=-1/2*Hlog(x,[-t/y, 0, 0, -t/y])+1/2*Hlog(x,[-t/y,
-t/y, 0, -t/y])+1/2*zeta[2]*Hlog(x,[-t/y, -t/y])+3/2*zeta[3]*Hlog(x,[-t/y])+1/
2*Hlog(t,[-1, -1, 0, -1])+1/2*zeta[2]*Hlog(t,[-1, -1])-1/2*Hlog(t,[-1, 0, 0, -\
1])+3/2*zeta[3]*Hlog(t,[-1]),(8, "odd")=0,(7, "odd")=-Hlog(x,[-t, 1])*Hlog(t,[
0, -1])+Hlog(x,[-t, 1])*Hlog(t,[-1, -1])+Hlog(x,[-t, -t-y+1])*Hlog(t,[0, -1])+
Hlog(x,[-t])*Hlog(t,[1, 0, -1])-Hlog(y,[-t, -t+1])*Hlog(t,[0, -1])-Hlog(y,[-t]
)*Hlog(t,[1, 0, -1])+Hlog(y,[1, -t])*Hlog(t,[-1, -1])-Hlog(x,[1, -t])*Hlog(t,[
-1, -1])-zeta[2]*Hlog(y,[0, 1])+Hlog(y,[0, 1])*Hlog(t,[0, -1])+Hlog(y,[0, -t])
*Hlog(t,[-1, -1])-Hlog(y,[0, 1])*Hlog(t,[-1, -1])-Hlog(x,[0, -t])*Hlog(t,[-1,
-1])-Hlog(y,[1, -t+1])*Hlog(t,[0, -1])+Hlog(x,[1])*Hlog(t,[1, 0, -1])-Hlog(y,[
1])*Hlog(t,[1, 0, -1])+Hlog(x,[1, -t-y+1])*Hlog(t,[0, -1])-1/2*Hlog(x,[1, -t*(
y-1)/(t+y), 0, -t/y])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t, 1])+1/2*Hlog(x,[0, -t
*(y-1)/(t+y), 1, -t/y])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t, -t/y])-1/2*Hlog(x,[
-t, 1, -t, -t/y])-1/2*Hlog(x,[1, 0, 1, -t/y])-1/2*Hlog(x,[-t, 1, 0, -t/y])-1/2
*Hlog(x,[1, -t, 1, -t/y])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(x
,[1, 0, -t/y, 1])-1/2*Hlog(x,[-t, 1, -t/y, 1])-1/2*Hlog(x,[0, -t/y, 0, -t/y])+
1/2*Hlog(y,[1, -t+1, -t, 1])+1/2*Hlog(x,[-t, -t/y, 0, -t/y])-1/2*Hlog(x,[0, -t
*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(y,[0, 1, -t, 1])+Hlog(x,[0, -t, -t/y, -t/y])-\
1/2*Hlog(x,[0, -t, 1, -t/y])-1/2*Hlog(x,[0, -t, -t/y, 1])+1/2*Hlog(x,[0, 1, 0,
-t/y])-1/2*Hlog(x,[1, -t-y+1, -t/y, -t/y])+1/2*Hlog(x,[1, -t/y, 1, -t/y])-1/2*
Hlog(x,[1, 0, 0, -t/y])-1/2*Hlog(x,[1, -t-y+1, -t, 1])+1/2*Hlog(x,[-t, -t/y, -
t/y, 1])+1/2*Hlog(x,[-t, -t-y+1, -t/y, 1])+1/2*Hlog(x,[0, 0, 1, -t/y])-1/2*
Hlog(x,[-t, -t-y+1, -t, 1])-1/2*Hlog(x,[-t, -t-y+1, -t/y, -t/y])-1/2*Hlog(y,[1
, 1, -t, 1])+1/2*Hlog(x,[-t, -t-y+1, -t, -t/y])-3/2*Hlog(x,[-t, -t/y, -t/y, -t
/y])+1/2*Hlog(x,[-t, -t/y, 1, -t/y])+1/2*Hlog(x,[1, -t-y+1, -t, -t/y])-3/2*
Hlog(x,[1, -t/y, -t/y, -t/y])+1/2*Hlog(y,[-t, -t+1, -t, 1])+1/2*Hlog(x,[1, -t-
y+1, -t/y, 1])+1/2*Hlog(x,[0, 0, -t/y, 1])+1/2*Hlog(x,[1, -t/y, -t/y, 1])+1/2*
Hlog(x,[0, -t*(y-1)/(t+y), -t, 1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, -t/y])+
Hlog(x,[-t, 1, -t/y, -t/y])-1/2*Hlog(x,[1, -t, -t/y, 1])+1/2*Hlog(x,[1, -t*(y-\
1)/(t+y), 1, -t/y])+1/2*Hlog(x,[-t, 1, -t, 1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y),
1, -t/y])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t, -t/y])-1/2*Hlog(x,[-t, -t*(y-1)/
(t+y), -t, 1])+Hlog(x,[1, -t, -t/y, -t/y])-1/2*Hlog(x,[0, -t/y, -t/y, 1])+3/2*
Hlog(x,[0, -t/y, -t/y, -t/y])+3/2*Hlog(x,[1, 0, -t/y, -t/y])+1/2*Hlog(x,[1, -t
/y, 0, -t/y])-1/2*Hlog(x,[0, -t/y, 1, -t/y])-1/2*Hlog(x,[0, 1, -t/y, -t/y])-
Hlog(x,[0, 0, -t/y, -t/y])-1/2*Hlog(y,[0, -t, 1])*Hlog(t,[-1])+1/2*Hlog(y,[0,
1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[0, -t, 1])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[0
, -t/y])+1/2*Hlog(y,[-t, 1])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t
])*Hlog(y,[1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(y,[1])+3/2*Hlog(x,[1])
*Hlog(t,[-1, -1, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])+1/2*
Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, 1, -t])*Hlog(y,[1]
)+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, 1, -t])*Hlog
(t,[-1])-3/2*Hlog(x,[-t])*Hlog(t,[-1, -1, -1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y)])
*Hlog(t,[0, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])+1/2*Hlog(x,[1
, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-
t, 1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(y,[1])+1/2*Hlog(x,[-t, -t*(y-\
1)/(t+y), -t])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])+1
/2*Hlog(x,[-t, 1])*Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[0,
-1])+1/2*zeta[2]*Hlog(x,[-t, -t/y])-1/2*Hlog(y,[1])*Hlog(t,[0, 0, -1])-3/2*
Hlog(y,[1])*Hlog(t,[-1, -1, -1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[-1,
-1])-1/2*zeta[2]*Hlog(x,[-t, -t*(y-1)/(t+y)])+3/2*Hlog(y,[-t])*Hlog(t,[-1, -1,
-1])-1/2*Hlog(y,[-t, 1])*Hlog(t,[-1, -1])+1/2*zeta[2]*Hlog(x,[1, -t/y])+1/2*
Hlog(x,[1])*Hlog(t,[0, 0, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1]
)+1/2*zeta[2]*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, 1, -t/y])*Hlog(y,[1])-1/2*Hlog(x
,[1, -t, -t/y])*Hlog(y,[1])+1/2*zeta[2]*Hlog(x,[1, -t*(y-1)/(t+y)])+1/2*zeta[2
]*Hlog(x,[0, -t*(y-1)/(t+y)])-1/2*Hlog(x,[0, -t, -t/y])*Hlog(y,[1])-1/2*Hlog(x
,[0, 1])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, 1])*Hlog(t,[-1, -1])-1/2*Hlog(x,[0, -t
/y, -t/y])*Hlog(y,[1])+1/2*zeta[2]*Hlog(x,[0, 1])-1/2*Hlog(x,[1, -t-y+1])*Hlog
(y,[-t, 1])+1/2*Hlog(x,[1, -t/y, -t/y])*Hlog(y,[1])+1/2*Hlog(x,[1, -t-y+1, -t]
)*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t, 1])-1/2*Hlog(x,[1, -t-y+1, -t
])*Hlog(y,[1])-1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(y,[1])-1/2*Hlog(x,[-t])*Hlog(
y,[-t+1, -t, 1])-1/2*Hlog(x,[1, -t-y+1, 1])*Hlog(t,[-1])+1/2*Hlog(x,[-t])*Hlog
(t,[-1, 0, -1])+1/2*Hlog(x,[-t, -t/y, -t/y])*Hlog(y,[1])-5/2*Hlog(x,[1])*Hlog(
t,[0, -1, -1])+1/2*Hlog(x,[1, -t-y+1, -t/y])*Hlog(y,[1])+1/2*Hlog(x,[0, 0, -t/
y])*Hlog(y,[1])+1/2*zeta[2]*Hlog(y,[-t, -t+1])+1/2*Hlog(y,[1, -t+1, 1])*Hlog(t
,[-1])-1/2*Hlog(x,[1])*Hlog(t,[-1, 0, -1])-1/2*Hlog(y,[-t])*Hlog(t,[-1, 0, -1]
)-1/2*zeta[2]*Hlog(y,[1, 1])+1/2*Hlog(y,[1])*Hlog(t,[-1, 0, -1])-1/2*Hlog(y,[-
t, -t+1, -t])*Hlog(t,[-1])+1/2*Hlog(y,[1, 1])*Hlog(t,[0, -1])+5/2*Hlog(y,[1])*
Hlog(t,[0, -1, -1])+1/2*zeta[2]*Hlog(y,[1, -t+1])-1/2*zeta[2]*Hlog(x,[1, -t-y+
1])-1/2*Hlog(y,[1, -t+1, -t])*Hlog(t,[-1])-1/2*Hlog(y,[1, 1])*Hlog(t,[-1, -1])
+1/2*Hlog(y,[-t, -t+1, 1])*Hlog(t,[-1])+1/2*Hlog(y,[1, 1, -t])*Hlog(t,[-1])-1/
2*zeta[2]*Hlog(x,[-t, -t-y+1])+1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(t,[-1])-1/2*
Hlog(x,[-t, -t-y+1, 1])*Hlog(t,[-1])+1/2*Hlog(x,[-t, -t-y+1, -t/y])*Hlog(y,[1]
)-1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t, 1])+1/2*Hlog(x,[1, -t, 1])*Hlog(t,[-1])
-1/2*Hlog(x,[1, 0, -t/y])*Hlog(y,[1])+1/2*Hlog(x,[1])*Hlog(y,[1, -t, 1])-1/2*
Hlog(y,[1, -t, 1])*Hlog(t,[-1])-1/2*Hlog(x,[-t, 1])*Hlog(y,[-t])*Hlog(t,[-1])-\
1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[
-t])*Hlog(y,[1])-1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[-t]
)*Hlog(t,[-1])+1/2*Hlog(x,[0, -t])*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[-t])*
Hlog(y,[1])*Hlog(t,[-1, -1])-1/2*zeta[2]*Hlog(x,[1])*Hlog(t,[1])-1/2*zeta[2]*
Hlog(x,[-t])*Hlog(t,[1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,
[-1])+1/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[-1, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+
y)])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t])*Hlog(y,[-t+1])-1/2*
Hlog(x,[1])*Hlog(y,[1, -t])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[0
, -1])-1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[1, -t-y+1]
)*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[1])*Hlog(t,[-1])-1/2*Hlog(x,[-
t])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(y,[1])*Hlog(t,[1])-1/2*
Hlog(x,[1])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(y,[1])*Hlog(t,[-1]
)+1/2*Hlog(x,[1])*Hlog(y,[-t, 1])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[1])*Hlog(y,
[-t+1])+1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[1])-1/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog
(t,[0, -1])+1/2*Hlog(x,[1, -t])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[-t, -t-y+
1])*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])+1
/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(y
,[1])+1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])-Hlog(x,[1])*Hlog(y,[-
t])*Hlog(t,[-1, -1])+Hlog(x,[1])*Hlog(y,[-t+1])*Hlog(t,[0, -1])+Hlog(x,[-t])*
Hlog(y,[-t+1])*Hlog(t,[0, -1]),(14, "even")=-Hlog(x,[-t, 1])*Hlog(t,[0, -1])+
Hlog(x,[-t, 1])*Hlog(t,[-1, -1])+Hlog(x,[-t, -t-y+1])*Hlog(t,[0, -1])+Hlog(x,[
-t])*Hlog(t,[1, 0, -1])+Hlog(y,[-t, -t+1])*Hlog(t,[0, -1])+Hlog(y,[-t])*Hlog(t
,[1, 0, -1])-zeta[2]*Hlog(t,[0, -1])+(2*LNEP*zeta[2]+3*zeta[3])*Hlog(x,[-t/y])
+(2*LNEP*zeta[2]+3*zeta[3])*Hlog(t,[-1])+(-2*LNEP*zeta[2]-3*zeta[3])*Hlog(y,[1
])+(-2*LNEP*zeta[2]-3*zeta[3])*Hlog(x,[1])-Hlog(y,[1, -t])*Hlog(t,[-1, -1])-
Hlog(x,[1, -t])*Hlog(t,[-1, -1])-zeta[2]*Hlog(y,[0, 1])+Hlog(y,[0, 1])*Hlog(t,
[0, -1])+Hlog(y,[0, -t])*Hlog(t,[-1, -1])-Hlog(y,[0, 1])*Hlog(t,[-1, -1])+Hlog
(x,[0, -t])*Hlog(t,[-1, -1])-zeta[2]*Hlog(t,[0, 1])-Hlog(y,[1, -t+1])*Hlog(t,[
0, -1])-Hlog(x,[1])*Hlog(t,[1, 0, -1])-Hlog(y,[1])*Hlog(t,[1, 0, -1])-Hlog(x,[
1, -t-y+1])*Hlog(t,[0, -1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), 0, -t/y])+1/2*Hlog(
x,[1, -t*(y-1)/(t+y), -t, 1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), 1, -t/y])-1/2*
Hlog(x,[1, -t*(y-1)/(t+y), -t, -t/y])-1/2*Hlog(x,[-t, 1, -t, -t/y])+1/2*Hlog(x
,[1, 0, 1, -t/y])-1/2*Hlog(x,[-t, 1, 0, -t/y])-1/2*Hlog(x,[1, -t, 1, -t/y])+1/
2*Hlog(x,[-t, -t*(y-1)/(t+y), 0, -t/y])+1/2*Hlog(x,[1, 0, -t/y, 1])-1/2*Hlog(x
,[-t, 1, -t/y, 1])+1/2*Hlog(x,[0, -t/y, 0, -t/y])+1/2*Hlog(y,[1, -t+1, -t, 1])
+1/2*Hlog(x,[-t, -t/y, 0, -t/y])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), 0, -t/y])-1/2*
Hlog(y,[0, 1, -t, 1])-Hlog(x,[0, -t, -t/y, -t/y])+1/2*Hlog(x,[0, -t, 1, -t/y])
+1/2*Hlog(x,[0, -t, -t/y, 1])-1/2*Hlog(x,[0, 1, 0, -t/y])+1/2*Hlog(x,[1, -t-y+
1, -t/y, -t/y])-1/2*Hlog(x,[1, -t/y, 1, -t/y])-1/2*Hlog(x,[1, 0, 0, -t/y])+1/2
*Hlog(x,[1, -t-y+1, -t, 1])+1/2*Hlog(x,[-t, -t/y, -t/y, 1])+1/2*Hlog(x,[-t, -t
-y+1, -t/y, 1])-1/2*Hlog(x,[0, 0, 1, -t/y])-1/2*Hlog(x,[-t, -t-y+1, -t, 1])-1/
2*Hlog(x,[-t, -t-y+1, -t/y, -t/y])+1/2*Hlog(y,[1, 1, -t, 1])+1/2*Hlog(x,[-t, -
t-y+1, -t, -t/y])-3/2*Hlog(x,[-t, -t/y, -t/y, -t/y])+1/2*Hlog(x,[-t, -t/y, 1,
-t/y])-1/2*Hlog(x,[1, -t-y+1, -t, -t/y])+3/2*Hlog(x,[1, -t/y, -t/y, -t/y])-1/2
*Hlog(y,[-t, -t+1, -t, 1])-1/2*Hlog(x,[1, -t-y+1, -t/y, 1])-1/2*Hlog(x,[0, 0,
-t/y, 1])-1/2*Hlog(x,[1, -t/y, -t/y, 1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, 1]
)+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, -t/y])+Hlog(x,[-t, 1, -t/y, -t/y])-1/2*
Hlog(x,[1, -t, -t/y, 1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), 1, -t/y])+1/2*Hlog(x,[
-t, 1, -t, 1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), 1, -t/y])+1/2*Hlog(x,[-t, -t*(y
-1)/(t+y), -t, -t/y])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t, 1])+Hlog(x,[1, -t, -
t/y, -t/y])+Hlog(t,[0, -1, 0, -1])+2*Hlog(t,[0, 1, 0, -1])+1/2*Hlog(x,[0, -t/y
, -t/y, 1])-3/2*Hlog(x,[0, -t/y, -t/y, -t/y])-1/2*Hlog(x,[1, 0, -t/y, -t/y])+
Hlog(x,[-t/y, 0, 0, -t/y])-1/2*Hlog(x,[1, -t/y, 0, -t/y])+1/2*Hlog(x,[0, -t/y,
1, -t/y])+1/2*Hlog(x,[0, 1, -t/y, -t/y])-Hlog(t,[-1, 0, -1, -1])+Hlog(t,[-1, 0
, 0, -1])-3*Hlog(t,[0, -1, -1, -1])+Hlog(x,[0, 0, -t/y, -t/y])-Hlog(x,[-t/y, 0
, -t/y, -t/y])-1/2*Hlog(y,[0, -t, 1])*Hlog(t,[-1])+1/2*Hlog(y,[0, 1, -t])*Hlog
(t,[-1])-1/2*Hlog(x,[0, -t, 1])*Hlog(t,[-1])+2*zeta[2]*Hlog(x,[-t, 1])+1/2*
zeta[2]*Hlog(x,[0, -t/y])-1/2*Hlog(y,[-t, 1])*Hlog(t,[0, -1])-1/2*Hlog(x,[0, -
t*(y-1)/(t+y), -t])*Hlog(y,[1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(y,[1]
)+3/2*Hlog(x,[1])*Hlog(t,[-1, -1, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*
Hlog(t,[-1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, 1
, -t])*Hlog(y,[1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])-1/2*Hlog(x,
[-t, 1, -t])*Hlog(t,[-1])-3/2*Hlog(x,[-t])*Hlog(t,[-1, -1, -1])-1/2*Hlog(x,[1,
-t*(y-1)/(t+y)])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[0, -1
])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-1/2*Hlog(x,[-t, -t*(y-1)/(
t+y)])*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(y,[1])+1/2*
Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), -
t])*Hlog(t,[-1])+1/2*Hlog(x,[-t, 1])*Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, -t*(y-1)/
(t+y)])*Hlog(t,[0, -1])-3/2*zeta[2]*Hlog(x,[-t, -t/y])-1/2*Hlog(y,[1])*Hlog(t,
[0, 0, -1])+3/2*Hlog(y,[1])*Hlog(t,[-1, -1, -1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y
)])*Hlog(t,[-1, -1])-1/2*zeta[2]*Hlog(x,[-t, -t*(y-1)/(t+y)])-3/2*Hlog(y,[-t])
*Hlog(t,[-1, -1, -1])+1/2*Hlog(y,[-t, 1])*Hlog(t,[-1, -1])+3/2*zeta[2]*Hlog(x,
[1, -t/y])-1/2*Hlog(x,[1])*Hlog(t,[0, 0, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*
Hlog(t,[-1, -1])+3/2*zeta[2]*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, 1, -t/y])*Hlog(y,
[1])-1/2*Hlog(x,[1, -t, -t/y])*Hlog(y,[1])+1/2*zeta[2]*Hlog(x,[1, -t*(y-1)/(t+
y)])-1/2*zeta[2]*Hlog(x,[0, -t*(y-1)/(t+y)])+1/2*Hlog(x,[0, -t, -t/y])*Hlog(y,
[1])+1/2*Hlog(x,[0, 1])*Hlog(t,[0, -1])-1/2*Hlog(x,[0, 1])*Hlog(t,[-1, -1])+1/
2*Hlog(x,[0, -t/y, -t/y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(x,[0, 1])+1/2*Hlog(x,[1
, -t-y+1])*Hlog(y,[-t, 1])-1/2*Hlog(x,[1, -t/y, -t/y])*Hlog(y,[1])-1/2*Hlog(x,
[1, -t-y+1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t, 1])+1/2*Hlog(x
,[1, -t-y+1, -t])*Hlog(y,[1])-1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(y,[1])-1/2*
Hlog(x,[-t])*Hlog(y,[-t+1, -t, 1])+1/2*Hlog(x,[1, -t-y+1, 1])*Hlog(t,[-1])+1/2
*Hlog(x,[-t])*Hlog(t,[-1, 0, -1])+1/2*Hlog(x,[-t, -t/y, -t/y])*Hlog(y,[1])+1/2
*Hlog(x,[1])*Hlog(t,[0, -1, -1])-1/2*Hlog(x,[1, -t-y+1, -t/y])*Hlog(y,[1])-1/2
*Hlog(x,[0, 0, -t/y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(y,[-t, -t+1])+1/2*Hlog(y,[1
, -t+1, 1])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(t,[-1, 0, -1])+1/2*Hlog(y,[-t])*
Hlog(t,[-1, 0, -1])+1/2*zeta[2]*Hlog(y,[1, 1])-1/2*Hlog(y,[1])*Hlog(t,[-1, 0,
-1])+1/2*Hlog(y,[-t, -t+1, -t])*Hlog(t,[-1])-1/2*Hlog(y,[1, 1])*Hlog(t,[0, -1]
)+1/2*Hlog(y,[1])*Hlog(t,[0, -1, -1])+1/2*zeta[2]*Hlog(y,[1, -t+1])+1/2*zeta[2
]*Hlog(x,[1, -t-y+1])-1/2*Hlog(y,[1, -t+1, -t])*Hlog(t,[-1])+1/2*Hlog(y,[1, 1]
)*Hlog(t,[-1, -1])-1/2*Hlog(y,[-t, -t+1, 1])*Hlog(t,[-1])-1/2*Hlog(y,[1, 1, -t
])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t, -t-y+1])+1/2*Hlog(x,[-t, -t-y+1, -t])*
Hlog(t,[-1])-1/2*Hlog(x,[-t, -t-y+1, 1])*Hlog(t,[-1])+1/2*Hlog(x,[-t, -t-y+1,
-t/y])*Hlog(y,[1])-1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t, 1])-2*zeta[2]*Hlog(t,[
-1, -1])-2*zeta[2]*Hlog(x,[-t/y, -t/y])+1/2*Hlog(x,[1, -t, 1])*Hlog(t,[-1])+1/
2*Hlog(x,[1, 0, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[1])*Hlog(y,[1, -t, 1])+1/2*Hlog
(y,[1, -t, 1])*Hlog(t,[-1])-1/2*Hlog(x,[-t, 1])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*
Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+3/2*zeta[2]*Hlog(x,[-t])
*Hlog(y,[1])-3/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[-1])-3/2*zeta[2]*Hlog(x,[-t])*
Hlog(t,[-1])-1/2*Hlog(x,[0, -t])*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[-t])*
Hlog(y,[1])*Hlog(t,[-1, -1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(t,[1])-1/2*zeta[2]*
Hlog(x,[-t])*Hlog(t,[1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,
[-1])-3/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[-1, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+
y)])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t])*Hlog(y,[-t+1])+1/2*
Hlog(x,[1])*Hlog(y,[1, -t])*Hlog(t,[-1])+3/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[0
, -1])+1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t-y+1]
)*Hlog(y,[-t])*Hlog(t,[-1])+3/2*zeta[2]*Hlog(x,[1])*Hlog(t,[-1])-1/2*Hlog(x,[-
t])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(y,[1])*Hlog(t,[1])+1/2*
Hlog(x,[1])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])+3/2*zeta[2]*Hlog(y,[1])*Hlog(t,[-1]
)-1/2*Hlog(x,[1])*Hlog(y,[-t, 1])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(y,
[-t+1])-1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[1])-1/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog
(t,[0, -1])+1/2*Hlog(x,[1, -t])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[-t, -t-y+
1])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])+1
/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])-3/2*zeta[2]*Hlog(x,[1])*Hlog(y
,[1])+1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])+Hlog(x,[1])*Hlog(y,[-
t])*Hlog(t,[-1, -1])-Hlog(x,[1])*Hlog(y,[-t+1])*Hlog(t,[0, -1])+Hlog(x,[-t])*
Hlog(y,[-t+1])*Hlog(t,[0, -1]),(9, "even")=-2*Hlog(u3,[0, 1, 1, 0])-Hlog(u3,[1
, 0, 1, 0])+Hlog(u3,[1, 1, 0, 0])-2*Hlog(u1,[0, 1, 1, 0])-LNEP*Hlog(u1,[1, 0,
0])+LNEP*Hlog(u1,[0, 1, 0])-LNEP*Hlog(u3,[1, 0, 0])+2*zeta[3]*Hlog(u1,[1])+2*
zeta[3]*Hlog(u3,[1])+2*zeta[2]*Hlog(u1,[0, 1])+2*zeta[2]*Hlog(u3,[0, 1])+LNEP*
Hlog(u3,[0, 1, 0])-Hlog(u3,[1, 0, 0])*Hlog(u1,[0])+Hlog(u3,[0, 1, 0])*Hlog(u1,
[0])-4*zeta[2]*Hlog(u1,[0])*Hlog(u3,[0])-3/5*(10*LNEP*u1*u3*zeta[3]+9*u1*u3*
zeta[2]^2-10*LNEP*u1*zeta[3]-10*LNEP*u3*zeta[3]+20*u1*u3*zeta[3]-5*u1*zeta[2]^
2-5*u3*zeta[2]^2+10*LNEP*zeta[3]-20*u1*zeta[3]-20*u3*zeta[3]+zeta[2]^2+20*zeta
[3])/(-1+u3)/(-1+u1)-zeta[2]*Hlog(u3,[1, 1])-zeta[2]*Hlog(u1,[1, 1])-u1/(-1+u1
)*Hlog(u1,[0, 1, 0, 0])+Hlog(u3,[1, 1, 1, 0])+Hlog(u1,[1, 1, 1, 0])-u3/(-1+u3)
*Hlog(u3,[0, 1, 0, 0])-Hlog(u1,[1, 0, 1, 0])-u3*zeta[2]/(-1+u3)*Hlog(u3,[0, 0]
)+(-1+2*u3)/(-1+u3)*Hlog(u3,[0, 0, 1, 0])+(2*u1-1)/(-1+u1)*Hlog(u1,[0, 0, 1, 0
])-(2*LNEP*u3*zeta[2]-2*LNEP*zeta[2]+3*u3*zeta[3]-6*zeta[3])/(-1+u3)*Hlog(u3,[
0])-(2*LNEP*u1*zeta[2]-2*LNEP*zeta[2]+3*u1*zeta[3]-6*zeta[3])/(-1+u1)*Hlog(u1,
[0])-Hlog(u1,[1, 0, 0])*Hlog(u3,[0])-u1*zeta[2]/(-1+u1)*Hlog(u1,[0, 0])+Hlog(
u1,[1, 1, 0, 0])+Hlog(u1,[0, 1, 0])*Hlog(u3,[0]),(2, "odd")=0,(10, "odd")=3/2*
Hlog(x,[-t, 1])*Hlog(t,[0, -1])-2*Hlog(x,[-t, 1])*Hlog(t,[-1, -1])-Hlog(x,[-t,
-t-y+1])*Hlog(t,[0, -1])-Hlog(x,[-t])*Hlog(t,[1, 0, -1])+Hlog(y,[-t, -t+1])*
Hlog(t,[0, -1])+Hlog(y,[-t])*Hlog(t,[1, 0, -1])-2*Hlog(y,[1, -t])*Hlog(t,[-1,
-1])+2*Hlog(x,[1, -t])*Hlog(t,[-1, -1])+Hlog(y,[1, -t+1])*Hlog(t,[0, -1])-Hlog
(x,[1])*Hlog(t,[1, 0, -1])+Hlog(y,[1])*Hlog(t,[1, 0, -1])-Hlog(x,[1, -t-y+1])*
Hlog(t,[0, -1])+1/2*Hlog(x,[1, -t/y])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1,
-t/y])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*Hlog(x,[0, 1])*Hlog(y,[-t, 1])+1/2*Hlog(x
,[0, 1, -t])*Hlog(y,[1])-1/2*Hlog(x,[0, 1, -t])*Hlog(t,[-1])-1/2*Hlog(x,[0, 1,
-t/y])*Hlog(y,[1])+1/2*Hlog(x,[0, -t/y, -t])*Hlog(t,[-1])-1/2*Hlog(x,[0, -t/y,
-t])*Hlog(y,[1])+1/2*Hlog(x,[0, -t/y])*Hlog(t,[0, -1])-1/2*Hlog(x,[0, -t/y, 1]
)*Hlog(t,[-1])-1/2*Hlog(x,[0, -t/y])*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, -t/y])*
Hlog(y,[-t])*Hlog(t,[-1])+1/2*Hlog(x,[-t])*Hlog(y,[1, -t])*Hlog(t,[-1])+1/2*
Hlog(x,[-t, -t/y])*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[1, -t/y, -t, 1])-1/2*
Hlog(x,[1, -t/y, -t, -t/y])-1/2*Hlog(x,[-t, -t/y, -t, -t/y])+1/2*Hlog(x,[-t, -
t/y, -t, 1])+1/2*Hlog(y,[-t, 1, -t, 1])+1/2*Hlog(x,[0, 1, -t, 1])-1/2*Hlog(x,[
0, 1, -t, -t/y])+1/2*Hlog(x,[0, -t/y, -t, -t/y])-1/2*Hlog(x,[0, -t/y, -t, 1])-\
1/2*Hlog(x,[0, 1, -t/y, 1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(
x,[1, -t*(y-1)/(t+y), -t, 1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), 1, -t/y])+1/2*
Hlog(x,[1, -t*(y-1)/(t+y), -t, -t/y])+Hlog(x,[-t, 1, -t, -t/y])+1/2*Hlog(x,[1,
0, 1, -t/y])+1/2*Hlog(x,[-t, 1, 0, -t/y])+Hlog(x,[1, -t, 1, -t/y])-1/2*Hlog(x,
[-t, -t*(y-1)/(t+y), 0, -t/y])+1/2*Hlog(x,[1, 0, -t/y, 1])+Hlog(x,[-t, 1, -t/y
, 1])+1/2*Hlog(x,[0, -t/y, 0, -t/y])-1/2*Hlog(y,[1, -t+1, -t, 1])-1/2*Hlog(x,[
-t, -t/y, 0, -t/y])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(x,[0, 1,
0, -t/y])+1/2*Hlog(x,[1, -t-y+1, -t/y, -t/y])-Hlog(x,[1, -t/y, 1, -t/y])+1/2*
Hlog(x,[1, -t-y+1, -t, 1])-3/2*Hlog(x,[-t, -t/y, -t/y, 1])-1/2*Hlog(x,[-t, -t-
y+1, -t/y, 1])+1/2*Hlog(x,[-t, -t-y+1, -t, 1])+1/2*Hlog(x,[-t, -t-y+1, -t/y, -
t/y])+1/2*Hlog(y,[1, 1, -t, 1])-1/2*Hlog(x,[-t, -t-y+1, -t, -t/y])+7/2*Hlog(x,
[-t, -t/y, -t/y, -t/y])-Hlog(x,[-t, -t/y, 1, -t/y])-1/2*Hlog(x,[1, -t-y+1, -t,
-t/y])+7/2*Hlog(x,[1, -t/y, -t/y, -t/y])-1/2*Hlog(y,[-t, -t+1, -t, 1])-1/2*
Hlog(x,[1, -t-y+1, -t/y, 1])-3/2*Hlog(x,[1, -t/y, -t/y, 1])-1/2*Hlog(x,[0, -t*
(y-1)/(t+y), -t, 1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, -t/y])-2*Hlog(x,[-t, 1
, -t/y, -t/y])+Hlog(x,[1, -t, -t/y, 1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), 1, -t/y
])-Hlog(x,[-t, 1, -t, 1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), 1, -t/y])-1/2*Hlog(x
,[-t, -t*(y-1)/(t+y), -t, -t/y])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t, 1])-2*
Hlog(x,[1, -t, -t/y, -t/y])+3/2*Hlog(x,[0, -t/y, -t/y, 1])-7/2*Hlog(x,[0, -t/y
, -t/y, -t/y])-3/2*Hlog(x,[1, 0, -t/y, -t/y])-1/2*Hlog(x,[1, -t/y, 0, -t/y])+
Hlog(x,[0, -t/y, 1, -t/y])+3/2*Hlog(x,[0, 1, -t/y, -t/y])+1/2*Hlog(x,[1, -t/y,
1])*Hlog(t,[-1])+1/2*Hlog(x,[1, -t/y])*Hlog(y,[-t, 1])+1/2*Hlog(x,[1, -t/y, -t
])*Hlog(y,[1])-1/2*Hlog(x,[1, -t/y, -t])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t/y])*
Hlog(t,[0, -1])+1/2*Hlog(x,[-t, -t/y, 1])*Hlog(t,[-1])-1/2*Hlog(x,[-t])*Hlog(y
,[1, -t, 1])-1/2*Hlog(y,[-t, 1, -t])*Hlog(t,[-1])-1/2*Hlog(x,[-t, -t/y, -t])*
Hlog(t,[-1])-1/2*Hlog(x,[-t, -t/y])*Hlog(t,[0, -1])+1/2*Hlog(x,[-t, -t/y])*
Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, -t/y, -t])*Hlog(y,[1])-zeta[2]*Hlog(x,[-t, 1])
-1/2*zeta[2]*Hlog(x,[0, -t/y])-Hlog(y,[-t, 1])*Hlog(t,[0, -1])-1/2*Hlog(x,[0,
-t*(y-1)/(t+y), -t])*Hlog(y,[1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(y,[1
])-7/2*Hlog(x,[1])*Hlog(t,[-1, -1, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*
Hlog(t,[-1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])-Hlog(x,[-t, 1, -t
])*Hlog(y,[1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+Hlog(x,[-t, 1,
-t])*Hlog(t,[-1])+7/2*Hlog(x,[-t])*Hlog(t,[-1, -1, -1])+1/2*Hlog(x,[1, -t*(y-1
)/(t+y)])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])-1/2*
Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*
Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(y,[1])-1/2*Hlog(x,[-
t, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(
t,[-1])-Hlog(x,[-t, 1])*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(
t,[0, -1])+1/2*zeta[2]*Hlog(x,[-t, -t/y])+7/2*Hlog(y,[1])*Hlog(t,[-1, -1, -1])
+1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])+1/2*zeta[2]*Hlog(x,[-t, -t*
(y-1)/(t+y)])-7/2*Hlog(y,[-t])*Hlog(t,[-1, -1, -1])+3/2*Hlog(y,[-t, 1])*Hlog(t
,[-1, -1])+1/2*zeta[2]*Hlog(x,[1, -t/y])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(
t,[-1, -1])+1/2*zeta[2]*Hlog(y,[-t, 1])+Hlog(x,[-t, 1, -t/y])*Hlog(y,[1])+Hlog
(x,[1, -t, -t/y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(x,[1, -t*(y-1)/(t+y)])-1/2*zeta
[2]*Hlog(x,[0, -t*(y-1)/(t+y)])-1/2*Hlog(x,[0, 1])*Hlog(t,[0, -1])+1/2*Hlog(x,
[0, 1])*Hlog(t,[-1, -1])+3/2*Hlog(x,[0, -t/y, -t/y])*Hlog(y,[1])+1/2*zeta[2]*
Hlog(x,[0, 1])+1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[-t, 1])-3/2*Hlog(x,[1, -t/y, -t
/y])*Hlog(y,[1])-1/2*Hlog(x,[1, -t-y+1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog
(y,[-t+1, -t, 1])+1/2*Hlog(x,[1, -t-y+1, -t])*Hlog(y,[1])+1/2*Hlog(x,[-t, -t-y
+1, -t])*Hlog(y,[1])+1/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t, 1])+1/2*Hlog(x,[1, -t-
y+1, 1])*Hlog(t,[-1])-Hlog(x,[-t])*Hlog(t,[-1, 0, -1])-3/2*Hlog(x,[-t, -t/y, -
t/y])*Hlog(y,[1])+7/2*Hlog(x,[1])*Hlog(t,[0, -1, -1])-1/2*Hlog(x,[1, -t-y+1, -
t/y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(y,[-t, -t+1])-1/2*Hlog(y,[1, -t+1, 1])*Hlog
(t,[-1])+Hlog(x,[1])*Hlog(t,[-1, 0, -1])+Hlog(y,[-t])*Hlog(t,[-1, 0, -1])+1/2*
zeta[2]*Hlog(y,[1, 1])-Hlog(y,[1])*Hlog(t,[-1, 0, -1])+1/2*Hlog(y,[-t, -t+1, -
t])*Hlog(t,[-1])-1/2*Hlog(y,[1, 1])*Hlog(t,[0, -1])-7/2*Hlog(y,[1])*Hlog(t,[0,
-1, -1])-1/2*zeta[2]*Hlog(y,[1, -t+1])+1/2*zeta[2]*Hlog(x,[1, -t-y+1])+1/2*
Hlog(y,[1, -t+1, -t])*Hlog(t,[-1])+1/2*Hlog(y,[1, 1])*Hlog(t,[-1, -1])-1/2*
Hlog(y,[-t, -t+1, 1])*Hlog(t,[-1])-1/2*Hlog(y,[1, 1, -t])*Hlog(t,[-1])+1/2*
zeta[2]*Hlog(x,[-t, -t-y+1])-1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(t,[-1])+1/2*
Hlog(x,[-t, -t-y+1, 1])*Hlog(t,[-1])-1/2*Hlog(x,[-t, -t-y+1, -t/y])*Hlog(y,[1]
)+1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t, 1])-Hlog(x,[1, -t, 1])*Hlog(t,[-1])+1/2
*Hlog(x,[1, 0, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[1])*Hlog(y,[1, -t, 1])+Hlog(y,[1
, -t, 1])*Hlog(t,[-1])+Hlog(x,[-t, 1])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*Hlog(x,[1
, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t])*Hlog(y,[
1])-1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[-t])*Hlog(t,[-1]
)-3/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog(t,[-1, -1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(t
,[1])+1/2*zeta[2]*Hlog(x,[-t])*Hlog(t,[1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*
Hlog(y,[-t])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[-1, -1])+1/2*
Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[-t])
*Hlog(y,[-t+1])+1/2*Hlog(x,[1])*Hlog(y,[1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[1])*
Hlog(y,[1])*Hlog(t,[0, -1])+1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])-1
/2*Hlog(x,[1, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[1])*Hlog(
t,[-1])+1/2*Hlog(x,[-t])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(y,[1]
)*Hlog(t,[1])+1/2*Hlog(x,[1])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(
y,[1])*Hlog(t,[-1])-Hlog(x,[1])*Hlog(y,[-t, 1])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(
x,[1])*Hlog(y,[-t+1])-1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[1])+Hlog(x,[-t])*Hlog(y
,[1])*Hlog(t,[0, -1])-Hlog(x,[1, -t])*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[-t,
-t-y+1])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t])*Hlog(t,[-\
1])-1/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[1])*
Hlog(y,[1])-1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*Hlog(x,[0,
1])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*Hlog(x,[0, -t/y])*Hlog(y,[1])*Hlog(t,[-1])+1
/2*Hlog(x,[0, -t/y])*Hlog(y,[-t])*Hlog(t,[-1])+2*Hlog(x,[1])*Hlog(y,[-t])*Hlog
(t,[-1, -1])-Hlog(x,[1])*Hlog(y,[-t+1])*Hlog(t,[0, -1])-Hlog(x,[-t])*Hlog(y,[-
t+1])*Hlog(t,[0, -1]),(13, "even")=-18*LNEP*zeta[3]+16/5*zeta[2]^2-24*zeta[3]-\
4*zeta[2]*LNEP^2+(-2*LNEP*zeta[2]-6*zeta[3])*Hlog(u2,[0]),(3, "odd")=0,(8, 
"even")=6*LNEP*zeta[3]-3/2*zeta[3]*Hlog(t,[-1])+1/2*zeta[2]*Hlog(t,[-1, -1])-
zeta[2]*Hlog(t,[0, -1])-14/5*zeta[2]^2+Hlog(t,[0, 0, 0, -1])+1/2*Hlog(t,[-1, -\
1, 0, -1])-1/2*Hlog(t,[-1, 0, 0, -1])-Hlog(t,[0, -1, 0, -1])+12*zeta[3]-zeta[2
]*Hlog(x,[0, -t/y])+1/2*zeta[2]*Hlog(x,[-t/y, -t/y])-3/2*zeta[3]*Hlog(x,[-t/y]
)+1/2*Hlog(x,[-t/y, -t/y, 0, -t/y])-1/2*Hlog(x,[-t/y, 0, 0, -t/y])-Hlog(x,[0,
-t/y, 0, -t/y])+Hlog(x,[0, 0, 0, -t/y]),(12, "even")=-1/(-1+u1)*Hlog(u1,[0, 0,
1, 0])+1/2*Hlog(u3,[0, 1, 1, 0])-Hlog(u3,[1, 0, 1, 0])-Hlog(u3,[1, 1, 0, 0])+(
-2*LNEP*zeta[2]-3*zeta[3])*Hlog(u3,[0])-1/20*(40*LNEP^2*u1*zeta[2]-40*LNEP^2*
zeta[2]+120*LNEP*u1*zeta[3]-59*u1*zeta[2]^2-120*LNEP*zeta[3]+120*u1*zeta[3]+11
*zeta[2]^2-120*zeta[3])/(-1+u1)+1/2*Hlog(u1,[0, 1, 1, 0])+LNEP*Hlog(u1,[1, 0,
0])-LNEP*Hlog(u1,[0, 1, 0])+LNEP*Hlog(u3,[1, 0, 0])+zeta[3]*Hlog(u1,[1])+zeta[
3]*Hlog(u3,[1])-1/2*zeta[2]*Hlog(u1,[0, 1])-1/2*zeta[2]*Hlog(u3,[0, 1])-LNEP*
Hlog(u3,[0, 1, 0])-1/(-1+u3)*Hlog(u3,[0, 0, 1, 0])+Hlog(u3,[1, 0, 0])*Hlog(u1,
[0])-Hlog(u3,[0, 1, 0])*Hlog(u1,[0])+1/2*(3*u1-1)/(-1+u1)*Hlog(u1,[0, 1, 0, 0]
)+1/2*(-1+3*u3)/(-1+u3)*Hlog(u3,[0, 1, 0, 0])-Hlog(u1,[1, 0, 1, 0])-1/20*(40*
LNEP^2*u3*zeta[2]-40*LNEP^2*zeta[2]+120*LNEP*u3*zeta[3]-59*u3*zeta[2]^2-120*
LNEP*zeta[3]+120*u3*zeta[3]+11*zeta[2]^2-120*zeta[3])/(-1+u3)-1/2*zeta[3]*(7*
u1-1)/(-1+u1)*Hlog(u1,[0])+(-2*LNEP*zeta[2]-3*zeta[3])*Hlog(u1,[0])+Hlog(u1,[1
, 0, 0])*Hlog(u3,[0])-1/2*zeta[3]*(7*u3-1)/(-1+u3)*Hlog(u3,[0])+1/2*zeta[2]*(3
*u1-1)/(-1+u1)*Hlog(u1,[0, 0])+1/2*zeta[2]*(-1+3*u3)/(-1+u3)*Hlog(u3,[0, 0])-
Hlog(u1,[1, 1, 0, 0])-Hlog(u1,[0, 1, 0])*Hlog(u3,[0]),(10, "even")=-18/5*zeta[
2]^2-1/2*Hlog(x,[-t, 1])*Hlog(t,[0, -1])+Hlog(x,[-t, -t-y+1])*Hlog(t,[0, -1])+
Hlog(x,[-t])*Hlog(t,[1, 0, -1])+Hlog(y,[-t, -t+1])*Hlog(t,[0, -1])+Hlog(y,[-t]
)*Hlog(t,[1, 0, -1])-zeta[2]*Hlog(t,[0, -1])-2*zeta[2]*Hlog(y,[0, 1])+2*Hlog(y
,[0, 1])*Hlog(t,[0, -1])+2*Hlog(y,[0, -t])*Hlog(t,[-1, -1])-2*Hlog(y,[0, 1])*
Hlog(t,[-1, -1])+2*Hlog(x,[0, -t])*Hlog(t,[-1, -1])-zeta[2]*Hlog(t,[0, 1])-
Hlog(y,[1, -t+1])*Hlog(t,[0, -1])-Hlog(x,[1])*Hlog(t,[1, 0, -1])-Hlog(y,[1])*
Hlog(t,[1, 0, -1])-Hlog(x,[1, -t-y+1])*Hlog(t,[0, -1])-1/2*Hlog(x,[1, -t/y])*
Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[1, -t/y])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*
Hlog(x,[0, 1])*Hlog(y,[-t, 1])-1/2*Hlog(x,[0, 1, -t])*Hlog(y,[1])+1/2*Hlog(x,[
0, 1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[0, 1, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[0, -t
/y, -t])*Hlog(t,[-1])+1/2*Hlog(x,[0, -t/y, -t])*Hlog(y,[1])-1/2*Hlog(x,[0, -t/
y])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, -t/y, 1])*Hlog(t,[-1])+1/2*Hlog(x,[0, -t/y]
)*Hlog(y,[-t, 1])-zeta[2]*Hlog(x,[-t/y, 1])-Hlog(x,[-t/y])*Hlog(t,[-1, 0, -1])
-1/2*Hlog(x,[-t, -t/y])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*Hlog(x,[-t])*Hlog(y,[1,
-t])*Hlog(t,[-1])+1/2*Hlog(x,[-t, -t/y])*Hlog(y,[1])*Hlog(t,[-1])+2*zeta[2]*
Hlog(x,[-t/y])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t/y, -t, 1])+1/2*Hlog(x,[1, -t/y,
-t, -t/y])-1/2*Hlog(x,[-t, -t/y, -t, -t/y])+1/2*Hlog(x,[-t, -t/y, -t, 1])-1/2*
Hlog(y,[-t, 1, -t, 1])-1/2*Hlog(x,[0, 1, -t, 1])+1/2*Hlog(x,[0, 1, -t, -t/y])-\
1/2*Hlog(x,[0, -t/y, -t, -t/y])+1/2*Hlog(x,[0, -t/y, -t, 1])+1/2*Hlog(x,[0, 1,
-t/y, 1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), 0, -t/y])+1/2*Hlog(x,[1, -t*(y-1)/(t+
y), -t, 1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), 1, -t/y])-1/2*Hlog(x,[1, -t*(y-1)/(
t+y), -t, -t/y])-1/2*Hlog(x,[1, 0, 1, -t/y])-1/2*Hlog(x,[-t, 1, 0, -t/y])+1/2*
Hlog(x,[-t, -t*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(x,[1, 0, -t/y, 1])+1/2*Hlog(x,[
0, -t/y, 0, -t/y])+1/2*Hlog(y,[1, -t+1, -t, 1])+1/2*Hlog(x,[-t, -t/y, 0, -t/y]
)+1/2*Hlog(x,[0, -t*(y-1)/(t+y), 0, -t/y])-Hlog(y,[0, 1, -t, 1])-2*Hlog(x,[0,
-t, -t/y, -t/y])+Hlog(x,[0, -t, 1, -t/y])+Hlog(x,[0, -t, -t/y, 1])+1/2*Hlog(x,
[0, 1, 0, -t/y])+1/2*Hlog(x,[1, -t-y+1, -t/y, -t/y])+1/2*Hlog(x,[1, -t-y+1, -t
, 1])-1/2*Hlog(x,[-t, -t/y, -t/y, 1])+1/2*Hlog(x,[-t, -t-y+1, -t/y, 1])-1/2*
Hlog(x,[-t, -t-y+1, -t, 1])-1/2*Hlog(x,[-t, -t-y+1, -t/y, -t/y])+1/2*Hlog(y,[1
, 1, -t, 1])+1/2*Hlog(x,[-t, -t-y+1, -t, -t/y])+1/2*Hlog(x,[-t, -t/y, -t/y, -t
/y])-1/2*Hlog(x,[1, -t-y+1, -t, -t/y])-1/2*Hlog(x,[1, -t/y, -t/y, -t/y])-1/2*
Hlog(y,[-t, -t+1, -t, 1])-1/2*Hlog(x,[1, -t-y+1, -t/y, 1])+1/2*Hlog(x,[1, -t/y
, -t/y, 1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, 1])+1/2*Hlog(x,[0, -t*(y-1)/(t+
y), -t, -t/y])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), 1, -t/y])-1/2*Hlog(x,[-t, -t*(y-\
1)/(t+y), 1, -t/y])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t, -t/y])-1/2*Hlog(x,[-t,
-t*(y-1)/(t+y), -t, 1])+2*Hlog(t,[0, 1, 0, -1])-3/2*Hlog(x,[0, -t/y, -t/y, 1])
+3/2*Hlog(x,[0, -t/y, -t/y, -t/y])+1/2*Hlog(x,[1, 0, -t/y, -t/y])-Hlog(x,[-t/y
, 0, 0, -t/y])+1/2*Hlog(x,[1, -t/y, 0, -t/y])-Hlog(x,[0, -t/y, 1, -t/y])+Hlog(
x,[-t/y, 0, -t/y, 1])+Hlog(x,[-t/y, 0, 1, -t/y])+Hlog(x,[-t/y, 1, 0, -t/y])-3/
2*Hlog(x,[0, 1, -t/y, -t/y])-Hlog(t,[-1, 0, 0, -1])-Hlog(t,[0, 0, -1, -1])+2*
Hlog(t,[0, -1, -1, -1])+Hlog(x,[0, 0, -t/y, -t/y])-1/2*Hlog(x,[1, -t/y, 1])*
Hlog(t,[-1])-1/2*Hlog(x,[1, -t/y])*Hlog(y,[-t, 1])-1/2*Hlog(x,[1, -t/y, -t])*
Hlog(y,[1])+1/2*Hlog(x,[1, -t/y, -t])*Hlog(t,[-1])+1/2*Hlog(x,[1, -t/y])*Hlog(
t,[0, -1])+1/2*Hlog(x,[-t, -t/y, 1])*Hlog(t,[-1])-1/2*Hlog(x,[-t])*Hlog(y,[1,
-t, 1])+1/2*Hlog(y,[-t, 1, -t])*Hlog(t,[-1])-1/2*Hlog(x,[-t, -t/y, -t])*Hlog(t
,[-1])-1/2*Hlog(x,[-t, -t/y])*Hlog(t,[0, -1])+1/2*Hlog(x,[-t, -t/y])*Hlog(y,[-
t, 1])+1/2*Hlog(x,[-t, -t/y, -t])*Hlog(y,[1])+3*zeta[3]*Hlog(y,[1])+3*zeta[3]*
Hlog(x,[1])-Hlog(y,[0, -t, 1])*Hlog(t,[-1])+Hlog(y,[0, 1, -t])*Hlog(t,[-1])-
Hlog(x,[0, -t, 1])*Hlog(t,[-1])+zeta[2]*Hlog(x,[-t, 1])-1/2*zeta[2]*Hlog(x,[0,
-t/y])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*Hlog(y,[1])+1/2*Hlog(x,[1, -t*(y-1)
/(t+y), -t])*Hlog(y,[1])-1/2*Hlog(x,[1])*Hlog(t,[-1, -1, -1])+1/2*Hlog(x,[0, -
t*(y-1)/(t+y), -t])*Hlog(t,[-1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1
])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+1/2*Hlog(x,[-t])*Hlog(t,[-1
, -1, -1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, -t*(
y-1)/(t+y)])*Hlog(t,[0, -1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-\
1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y
), -t])*Hlog(y,[1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])-1/2*Hlog
(x,[1, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog
(t,[0, -1])-1/2*zeta[2]*Hlog(x,[-t, -t/y])-1/2*Hlog(y,[1])*Hlog(t,[-1, -1, -1]
)-1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-1/2*zeta[2]*Hlog(x,[-t, -t
*(y-1)/(t+y)])+1/2*Hlog(y,[-t])*Hlog(t,[-1, -1, -1])-1/2*Hlog(y,[-t, 1])*Hlog(
t,[-1, -1])-1/2*zeta[2]*Hlog(x,[1, -t/y])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog
(t,[-1, -1])+1/2*zeta[2]*Hlog(y,[-t, 1])+1/2*zeta[2]*Hlog(x,[1, -t*(y-1)/(t+y)
])-1/2*zeta[2]*Hlog(x,[0, -t*(y-1)/(t+y)])+Hlog(x,[0, -t, -t/y])*Hlog(y,[1])+3
/2*Hlog(x,[0, 1])*Hlog(t,[0, -1])-3/2*Hlog(x,[0, 1])*Hlog(t,[-1, -1])-3/2*Hlog
(x,[0, -t/y, -t/y])*Hlog(y,[1])-3/2*zeta[2]*Hlog(x,[0, 1])+1/2*Hlog(x,[1, -t-y
+1])*Hlog(y,[-t, 1])+1/2*Hlog(x,[1, -t/y, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[1, -t
-y+1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t, 1])+1/2*Hlog(x,[1, -
t-y+1, -t])*Hlog(y,[1])-1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(y,[1])-1/2*Hlog(x,[-
t])*Hlog(y,[-t+1, -t, 1])+1/2*Hlog(x,[1, -t-y+1, 1])*Hlog(t,[-1])-1/2*Hlog(x,[
-t, -t/y, -t/y])*Hlog(y,[1])+1/2*Hlog(x,[1])*Hlog(t,[0, -1, -1])-1/2*Hlog(x,[1
, -t-y+1, -t/y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(y,[-t, -t+1])+1/2*Hlog(y,[1, -t+
1, 1])*Hlog(t,[-1])+Hlog(x,[1])*Hlog(t,[-1, 0, -1])+1/2*zeta[2]*Hlog(y,[1, 1])
+Hlog(y,[1])*Hlog(t,[-1, 0, -1])+1/2*Hlog(y,[-t, -t+1, -t])*Hlog(t,[-1])-1/2*
Hlog(y,[1, 1])*Hlog(t,[0, -1])+1/2*Hlog(y,[1])*Hlog(t,[0, -1, -1])+1/2*zeta[2]
*Hlog(y,[1, -t+1])+1/2*zeta[2]*Hlog(x,[1, -t-y+1])-1/2*Hlog(y,[1, -t+1, -t])*
Hlog(t,[-1])+1/2*Hlog(y,[1, 1])*Hlog(t,[-1, -1])-1/2*Hlog(y,[-t, -t+1, 1])*
Hlog(t,[-1])-1/2*Hlog(y,[1, 1, -t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t, -t-y+
1])+1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(t,[-1])-1/2*Hlog(x,[-t, -t-y+1, 1])*Hlog
(t,[-1])+1/2*Hlog(x,[-t, -t-y+1, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[-t, -t-y+1])*
Hlog(y,[-t, 1])+zeta[2]*Hlog(t,[-1, -1])+zeta[2]*Hlog(x,[-t/y, -t/y])-1/2*Hlog
(x,[1, 0, -t/y])*Hlog(y,[1])+1/2*Hlog(x,[1])*Hlog(y,[1, -t, 1])-1/2*Hlog(x,[1,
-t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[-t])*Hlog(y,[1]
)-1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t])*Hlog(t,[-1])+
Hlog(x,[-t/y])*Hlog(t,[0, -1, -1])+LNEP*Hlog(x,[-t/y, 0, -t/y])-LNEP*Hlog(x,[0
, -t/y, -t/y])+LNEP*Hlog(t,[-1, 0, -1])+Hlog(x,[-t/y, 0, -t/y])*Hlog(y,[1])-
Hlog(x,[-t/y, 0, -t/y])*Hlog(t,[-1])+Hlog(x,[0, -t/y, -t/y])*Hlog(t,[-1])-LNEP
*Hlog(t,[0, -1, -1])+6*LNEP*zeta[3]-zeta[2]*Hlog(x,[-t/y])*Hlog(y,[1])-Hlog(x,
[0, -t])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog(t,[-1, -1]
)+1/2*zeta[2]*Hlog(x,[1])*Hlog(t,[1])-1/2*zeta[2]*Hlog(x,[-t])*Hlog(t,[1])+1/2
*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y
,[1])*Hlog(t,[-1, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1
])-1/2*zeta[2]*Hlog(x,[-t])*Hlog(y,[-t+1])-1/2*Hlog(x,[1])*Hlog(y,[1, -t])*
Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[0, -1])+1/2*Hlog(x,[1, -t-y+1
])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])-\
1/2*zeta[2]*Hlog(x,[1])*Hlog(t,[-1])-1/2*Hlog(x,[-t])*Hlog(y,[-t+1, 1])*Hlog(t
,[-1])+1/2*zeta[2]*Hlog(y,[1])*Hlog(t,[1])+1/2*Hlog(x,[1])*Hlog(y,[-t+1, 1])*
Hlog(t,[-1])-1/2*zeta[2]*Hlog(y,[1])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[1])*Hlog
(y,[-t+1])-1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[1])-1/2*Hlog(x,[-t, -t-y+1])*Hlog(
y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])+1/2*Hlog(x
,[-t])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(y,[1])+1/2
*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*Hlog(x,[0, 1])*Hlog(y,[-t]
)*Hlog(t,[-1])+1/2*Hlog(x,[0, -t/y])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[0, -
t/y])*Hlog(y,[-t])*Hlog(t,[-1])-Hlog(x,[1])*Hlog(y,[-t+1])*Hlog(t,[0, -1])+
Hlog(x,[-t])*Hlog(y,[-t+1])*Hlog(t,[0, -1])-(2*x*y+t)/x/y*Hlog(x,[-t/y, 0, -t/
y, -t/y])+t/x/y*Hlog(x,[-t/y, -t/y, 0, -t/y])+1/t*Hlog(t,[-1, -1, 0, -1])-(2*t
+1)/t*Hlog(t,[-1, 0, -1, -1])-(LNEP*t*zeta[2]-6*zeta[3])/t*Hlog(t,[-1])-(LNEP*
x*y*zeta[2]-6*t*zeta[3])/x/y*Hlog(x,[-t/y]),(12, "odd")=0,(11, "odd")=0,(7, 
"even")=-zeta[2]^2+Hlog(x,[-t/y])*Hlog(y,[1, 1])*Hlog(t,[-1])+Hlog(x,[-t/y, 1]
)*Hlog(y,[1])*Hlog(t,[-1])+Hlog(x,[-t/y, -t])*Hlog(y,[-t])*Hlog(t,[-1])+Hlog(x
,[-t/y])*Hlog(y,[-t, -t])*Hlog(t,[-1])+Hlog(x,[-t/y])*Hlog(y,[-t])*Hlog(t,[0,
-1])-Hlog(x,[-t, 1])*Hlog(y,[1])*Hlog(t,[-1])+4*Hlog(x,[-t, 1])*Hlog(t,[0, -1]
)-2*Hlog(x,[-t, 1])*Hlog(t,[-1, -1])-3*Hlog(x,[-t, -t-y+1])*Hlog(t,[0, -1])-3*
Hlog(x,[-t])*Hlog(t,[1, 0, -1])-3*Hlog(y,[-t, -t+1])*Hlog(t,[0, -1])-3*Hlog(y,
[-t])*Hlog(t,[1, 0, -1])+3*zeta[2]*Hlog(t,[0, -1])-zeta[2]*Hlog(y,[0, 1])+Hlog
(y,[0, 1])*Hlog(t,[0, -1])+Hlog(y,[0, -t])*Hlog(t,[-1, -1])-Hlog(y,[0, 1])*
Hlog(t,[-1, -1])+Hlog(x,[0, -t])*Hlog(t,[-1, -1])+zeta[2]*Hlog(t,[0, 1])-Hlog(
y,[1, -t+1])*Hlog(t,[0, -1])-Hlog(x,[1])*Hlog(t,[1, 0, -1])-Hlog(y,[1])*Hlog(t
,[1, 0, -1])-Hlog(x,[1, -t-y+1])*Hlog(t,[0, -1])+3*zeta[2]*Hlog(x,[-t/y, 1])+
Hlog(x,[-t, -t/y])*Hlog(y,[-t])*Hlog(t,[-1])+Hlog(x,[-t])*Hlog(y,[1, -t])*Hlog
(t,[-1])-Hlog(x,[-t, -t/y])*Hlog(y,[1])*Hlog(t,[-1])-2*Hlog(x,[-t])*Hlog(y,[-t
])*Hlog(t,[0, -1])-2*Hlog(x,[-t])*Hlog(y,[-t, -t])*Hlog(t,[-1])-2*Hlog(x,[-t,
-t])*Hlog(y,[-t])*Hlog(t,[-1])+Hlog(x,[1, -t])*Hlog(y,[-t])*Hlog(t,[-1])+Hlog(
x,[1])*Hlog(y,[-t])*Hlog(t,[0, -1])+Hlog(x,[1])*Hlog(y,[-t, -t])*Hlog(t,[-1])-\
2*Hlog(x,[-t, -t, 1, 1])-Hlog(x,[-t, 1, 1, -t/y])-2*Hlog(y,[-t, -t, 1, 1])+
Hlog(x,[-t, -t/y, 1, 1])+2*Hlog(x,[-t, -t, 1, -t/y])+2*Hlog(x,[-t/y, -t, -t/y,
-t/y])-Hlog(x,[-t/y, -t, -t/y, 1])-Hlog(x,[-t/y, -t, -t, 1])+2*Hlog(x,[-t/y, -
t-y+1, -t, -t/y])-Hlog(x,[-t/y, 1, -t/y, 1])-2*Hlog(x,[-t/y, -t-y+1, -t/y, -t/
y])+2*Hlog(x,[-t/y, -t-y+1, -t/y, 1])-2*Hlog(x,[-t/y, -t-y+1, -t, 1])-2*Hlog(x
,[-t/y, 1, -t, -t/y])+2*Hlog(x,[-t/y, 1, -t, 1])+Hlog(x,[-t/y, -t, -t, -t/y])-\
2*Hlog(x,[-t/y, -t, 1, -t/y])+Hlog(x,[-t/y, 1, 1, -t/y])+Hlog(x,[-t/y, -t, 1,
1])-2*Hlog(x,[-t, -t, -t, -t/y])+2*Hlog(x,[-t, -t, -t, 1])+2*Hlog(y,[-t, -t, -
t, 1])+Hlog(x,[1, -t, -t, -t/y])-Hlog(x,[1, -t, -t, 1])-Hlog(y,[1, -t, -t, 1])
+Hlog(x,[-t, -t/y, -t, -t/y])-Hlog(x,[-t, -t/y, -t, 1])-Hlog(y,[-t, 1, -t, 1])
-2*Hlog(t,[0, 0, 0, -1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), 0, -t/y])+1/2*Hlog(x,[
1, -t*(y-1)/(t+y), -t, 1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), 1, -t/y])-1/2*Hlog(x
,[1, -t*(y-1)/(t+y), -t, -t/y])+5/2*Hlog(x,[-t, 1, -t, -t/y])-1/2*Hlog(x,[1, 0
, 1, -t/y])+3/2*Hlog(x,[-t, 1, 0, -t/y])-1/2*Hlog(x,[1, -t, 1, -t/y])-3/2*Hlog
(x,[-t, -t*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(x,[1, 0, -t/y, 1])+3/2*Hlog(x,[-t,
1, -t/y, 1])+1/2*Hlog(x,[0, -t/y, 0, -t/y])+1/2*Hlog(y,[1, -t+1, -t, 1])-3/2*
Hlog(x,[-t, -t/y, 0, -t/y])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(
y,[0, 1, -t, 1])-Hlog(x,[0, -t, -t/y, -t/y])+1/2*Hlog(x,[0, -t, 1, -t/y])+1/2*
Hlog(x,[0, -t, -t/y, 1])-1/2*Hlog(x,[0, 1, 0, -t/y])+1/2*Hlog(x,[1, -t-y+1, -t
/y, -t/y])+1/2*Hlog(x,[1, -t/y, 1, -t/y])-1/2*Hlog(x,[1, 0, 0, -t/y])+1/2*Hlog
(x,[1, -t-y+1, -t, 1])-1/2*Hlog(x,[-t, -t/y, -t/y, 1])-3/2*Hlog(x,[-t, -t-y+1,
-t/y, 1])-1/2*Hlog(x,[0, 0, 1, -t/y])+3/2*Hlog(x,[-t, -t-y+1, -t, 1])+3/2*Hlog
(x,[-t, -t-y+1, -t/y, -t/y])+1/2*Hlog(y,[1, 1, -t, 1])-3/2*Hlog(x,[-t, -t-y+1,
-t, -t/y])+5/2*Hlog(x,[-t, -t/y, -t/y, -t/y])-3/2*Hlog(x,[-t, -t/y, 1, -t/y])-\
1/2*Hlog(x,[1, -t-y+1, -t, -t/y])-5/2*Hlog(x,[1, -t/y, -t/y, -t/y])+3/2*Hlog(y
,[-t, -t+1, -t, 1])-1/2*Hlog(x,[1, -t-y+1, -t/y, 1])-1/2*Hlog(x,[0, 0, -t/y, 1
])+1/2*Hlog(x,[1, -t/y, -t/y, 1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, 1])+1/2*
Hlog(x,[0, -t*(y-1)/(t+y), -t, -t/y])-2*Hlog(x,[-t, 1, -t/y, -t/y])+1/2*Hlog(x
,[1, -t, -t/y, 1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), 1, -t/y])-5/2*Hlog(x,[-t, 1,
-t, 1])+3/2*Hlog(x,[-t, -t*(y-1)/(t+y), 1, -t/y])-3/2*Hlog(x,[-t, -t*(y-1)/(t+
y), -t, -t/y])+3/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t, 1])-2*Hlog(t,[0, 1, 0, -1])
-4*Hlog(x,[-t/y, 1])*Hlog(t,[0, -1])+4*Hlog(x,[-t/y])*Hlog(t,[1, 0, -1])+4*
Hlog(x,[-t/y, -t-y+1])*Hlog(t,[0, -1])-2*Hlog(x,[-t/y, -t])*Hlog(t,[-1, -1])+2
*Hlog(x,[-t/y, 1])*Hlog(t,[-1, -1])-2*Hlog(x,[-t])*Hlog(y,[-t, 1, 1])-2*Hlog(x
,[-t, -t, 1])*Hlog(y,[1])-2*Hlog(x,[-t, -t])*Hlog(y,[1, 1])+2*Hlog(x,[-t, -t,
1])*Hlog(t,[-1])+2*Hlog(y,[-t, -t, 1])*Hlog(t,[-1])+2*Hlog(x,[-t/y, 1, -t])*
Hlog(y,[1])-2*zeta[2]*Hlog(x,[-t/y, -t-y+1])-2*Hlog(x,[-t/y, -t-y+1, 1])*Hlog(
t,[-1])-2*Hlog(x,[-t/y, -t-y+1])*Hlog(y,[-t, 1])+2*Hlog(x,[-t/y, 1])*Hlog(y,[-
t, 1])+2*Hlog(x,[-t/y])*Hlog(y,[1, -t, 1])+2*Hlog(x,[-t/y, -t-y+1, -t/y])*Hlog
(y,[1])-2*Hlog(x,[-t/y, 1, -t])*Hlog(t,[-1])+2*Hlog(x,[-t/y, -t-y+1, -t])*Hlog
(t,[-1])-2*Hlog(x,[-t/y])*Hlog(y,[-t+1, -t, 1])-2*Hlog(x,[-t/y, -t-y+1, -t])*
Hlog(y,[1])+2*Hlog(x,[-t, -t])*Hlog(y,[-t, 1])-2*Hlog(x,[-t])*Hlog(t,[0, 0, -1
])-2*Hlog(y,[-t])*Hlog(t,[0, 0, -1])-2*Hlog(y,[-t, -t, -t])*Hlog(t,[-1])+2*
Hlog(x,[-t, -t, -t])*Hlog(y,[1])+2*Hlog(x,[-t])*Hlog(y,[-t, -t, 1])-2*Hlog(x,[
-t, -t, -t])*Hlog(t,[-1])-2*Hlog(x,[-t, -t])*Hlog(t,[0, -1])-2*Hlog(y,[-t, -t]
)*Hlog(t,[0, -1])+1/2*Hlog(x,[0, -t/y, -t/y, 1])-3/2*Hlog(x,[0, -t/y, -t/y, -t
/y])+3/2*Hlog(x,[1, 0, -t/y, -t/y])-Hlog(x,[-t/y, 0, 0, -t/y])+3/2*Hlog(x,[1,
-t/y, 0, -t/y])+1/2*Hlog(x,[0, -t/y, 1, -t/y])+1/2*Hlog(x,[0, 1, -t/y, -t/y])+
3*Hlog(t,[-1, 0, -1, -1])+Hlog(t,[0, -1, -1, -1])+Hlog(x,[0, 0, -t/y, -t/y])+
Hlog(x,[-t/y, 0, -t/y, -t/y])+Hlog(y,[1, -t])*Hlog(t,[0, -1])+Hlog(y,[1, -t, -
t])*Hlog(t,[-1])+Hlog(x,[1, -t])*Hlog(t,[0, -1])+Hlog(x,[1, -t, -t])*Hlog(t,[-\
1])-Hlog(x,[1, -t])*Hlog(y,[-t, 1])-Hlog(x,[1, -t, -t])*Hlog(y,[1])-Hlog(x,[1]
)*Hlog(y,[-t, -t, 1])-Hlog(x,[-t, -t/y, 1])*Hlog(t,[-1])-Hlog(x,[-t])*Hlog(y,[
1, -t, 1])+Hlog(y,[-t, 1, -t])*Hlog(t,[-1])+Hlog(x,[-t, -t/y, -t])*Hlog(t,[-1]
)+Hlog(x,[-t, -t/y])*Hlog(t,[0, -1])-Hlog(x,[-t, -t/y])*Hlog(y,[-t, 1])-Hlog(x
,[-t, -t/y, -t])*Hlog(y,[1])+3*zeta[3]*Hlog(y,[1])+3*zeta[3]*Hlog(x,[1])-3*
zeta[3]*Hlog(x,[-t/y])-1/2*Hlog(y,[0, -t, 1])*Hlog(t,[-1])+1/2*Hlog(y,[0, 1, -
t])*Hlog(t,[-1])-1/2*Hlog(x,[0, -t, 1])*Hlog(t,[-1])-4*zeta[2]*Hlog(x,[-t, 1])
+1/2*zeta[2]*Hlog(x,[0, -t/y])+5/2*Hlog(y,[-t, 1])*Hlog(t,[0, -1])-1/2*Hlog(x,
[0, -t*(y-1)/(t+y), -t])*Hlog(y,[1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(
y,[1])-5/2*Hlog(x,[1])*Hlog(t,[-1, -1, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t]
)*Hlog(t,[-1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])-5/2*Hlog(x,[-t,
1, -t])*Hlog(y,[1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+5/2*Hlog(x
,[-t, 1, -t])*Hlog(t,[-1])+5/2*Hlog(x,[-t])*Hlog(t,[-1, -1, -1])-1/2*Hlog(x,[1
, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[0,
-1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])+3/2*Hlog(x,[-t, -t*(y-1)
/(t+y)])*Hlog(y,[-t, 1])+3/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(y,[1])-3/2*
Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), -
t])*Hlog(t,[-1])-5/2*Hlog(x,[-t, 1])*Hlog(y,[-t, 1])-3*zeta[3]*Hlog(t,[-1])-3/
2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])+5/2*zeta[2]*Hlog(x,[-t, -t/y])+
1/2*Hlog(y,[1])*Hlog(t,[0, 0, -1])-5/2*Hlog(y,[1])*Hlog(t,[-1, -1, -1])+3/2*
Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])+3/2*zeta[2]*Hlog(x,[-t, -t*(y-1)
/(t+y)])+5/2*Hlog(y,[-t])*Hlog(t,[-1, -1, -1])-1/2*Hlog(y,[-t, 1])*Hlog(t,[-1,
-1])-3/2*zeta[2]*Hlog(x,[1, -t/y])+1/2*Hlog(x,[1])*Hlog(t,[0, 0, -1])-1/2*Hlog
(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-5/2*zeta[2]*Hlog(y,[-t, 1])+3/2*Hlog(
x,[-t, 1, -t/y])*Hlog(y,[1])+1/2*Hlog(x,[1, -t, -t/y])*Hlog(y,[1])+1/2*zeta[2]
*Hlog(x,[1, -t*(y-1)/(t+y)])-1/2*zeta[2]*Hlog(x,[0, -t*(y-1)/(t+y)])+1/2*Hlog(
x,[0, -t, -t/y])*Hlog(y,[1])+1/2*Hlog(x,[0, 1])*Hlog(t,[0, -1])-1/2*Hlog(x,[0,
1])*Hlog(t,[-1, -1])+1/2*Hlog(x,[0, -t/y, -t/y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(
x,[0, 1])+1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[-t, 1])+1/2*Hlog(x,[1, -t/y, -t/y])*
Hlog(y,[1])-1/2*Hlog(x,[1, -t-y+1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[-
t+1, -t, 1])+1/2*Hlog(x,[1, -t-y+1, -t])*Hlog(y,[1])+3/2*Hlog(x,[-t, -t-y+1, -
t])*Hlog(y,[1])+3/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t, 1])+1/2*Hlog(x,[1, -t-y+1,
1])*Hlog(t,[-1])-1/2*Hlog(x,[-t])*Hlog(t,[-1, 0, -1])-1/2*Hlog(x,[-t, -t/y, -t
/y])*Hlog(y,[1])+3/2*Hlog(x,[1])*Hlog(t,[0, -1, -1])-1/2*Hlog(x,[1, -t-y+1, -t
/y])*Hlog(y,[1])-1/2*Hlog(x,[0, 0, -t/y])*Hlog(y,[1])+3/2*zeta[2]*Hlog(y,[-t,
-t+1])+1/2*Hlog(y,[1, -t+1, 1])*Hlog(t,[-1])+3/2*Hlog(x,[1])*Hlog(t,[-1, 0, -1
])-1/2*Hlog(y,[-t])*Hlog(t,[-1, 0, -1])+1/2*zeta[2]*Hlog(y,[1, 1])+3/2*Hlog(y,
[1])*Hlog(t,[-1, 0, -1])-3/2*Hlog(y,[-t, -t+1, -t])*Hlog(t,[-1])-1/2*Hlog(y,[1
, 1])*Hlog(t,[0, -1])+3/2*Hlog(y,[1])*Hlog(t,[0, -1, -1])+1/2*zeta[2]*Hlog(y,[
1, -t+1])+1/2*zeta[2]*Hlog(x,[1, -t-y+1])-1/2*Hlog(y,[1, -t+1, -t])*Hlog(t,[-1
])+1/2*Hlog(y,[1, 1])*Hlog(t,[-1, -1])+3/2*Hlog(y,[-t, -t+1, 1])*Hlog(t,[-1])-\
1/2*Hlog(y,[1, 1, -t])*Hlog(t,[-1])+3/2*zeta[2]*Hlog(x,[-t, -t-y+1])-3/2*Hlog(
x,[-t, -t-y+1, -t])*Hlog(t,[-1])+3/2*Hlog(x,[-t, -t-y+1, 1])*Hlog(t,[-1])-3/2*
Hlog(x,[-t, -t-y+1, -t/y])*Hlog(y,[1])+3/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t, 1]
)-1/2*Hlog(x,[1, -t, 1])*Hlog(t,[-1])-1/2*Hlog(x,[1, 0, -t/y])*Hlog(y,[1])+1/2
*Hlog(x,[1])*Hlog(y,[1, -t, 1])-1/2*Hlog(y,[1, -t, 1])*Hlog(t,[-1])+5/2*Hlog(x
,[-t, 1])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t
])*Hlog(t,[-1])-5/2*zeta[2]*Hlog(x,[-t])*Hlog(y,[1])+5/2*zeta[2]*Hlog(y,[-t])*
Hlog(t,[-1])+5/2*zeta[2]*Hlog(x,[-t])*Hlog(t,[-1])+Hlog(x,[-t/y])*Hlog(y,[-t,
1, 1])+Hlog(x,[-t/y, -t, -t])*Hlog(t,[-1])-Hlog(y,[-t, 1, 1])*Hlog(t,[-1])-
Hlog(x,[-t, 1, 1])*Hlog(t,[-1])+Hlog(x,[-t, -t/y, 1])*Hlog(y,[1])+Hlog(x,[-t,
-t/y])*Hlog(y,[1, 1])+Hlog(x,[-t/y, -t])*Hlog(t,[0, -1])-Hlog(x,[-t/y, -t])*
Hlog(y,[-t, 1])-Hlog(x,[-t/y, -t, -t])*Hlog(y,[1])-Hlog(x,[-t/y])*Hlog(y,[-t,
-t, 1])-Hlog(x,[-t/y, -t, -t/y])*Hlog(y,[1])+Hlog(x,[-t/y])*Hlog(t,[0, 0, -1])
+Hlog(x,[-t/y, -t])*Hlog(y,[1, 1])+Hlog(x,[-t/y, -t, 1])*Hlog(y,[1])-Hlog(x,[-
t/y, 1, -t/y])*Hlog(y,[1])+Hlog(x,[-t/y, 1, 1])*Hlog(t,[-1])-2*Hlog(x,[-t/y])*
Hlog(t,[0, -1, -1])+3*zeta[2]*Hlog(x,[-t/y])*Hlog(y,[1])-1/2*Hlog(x,[0, -t])*
Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog(t,[-1, -1])+1/2*
zeta[2]*Hlog(x,[1])*Hlog(t,[1])+3/2*zeta[2]*Hlog(x,[-t])*Hlog(t,[1])-3/2*Hlog(
x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[1])*
Hlog(t,[-1, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+3/2
*zeta[2]*Hlog(x,[-t])*Hlog(y,[-t+1])-1/2*Hlog(x,[1])*Hlog(y,[1, -t])*Hlog(t,[-\
1])-1/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[0, -1])+1/2*Hlog(x,[1, -t-y+1])*Hlog(y
,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])-3/2*zeta[
2]*Hlog(x,[1])*Hlog(t,[-1])+3/2*Hlog(x,[-t])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])+1/
2*zeta[2]*Hlog(y,[1])*Hlog(t,[1])+1/2*Hlog(x,[1])*Hlog(y,[-t+1, 1])*Hlog(t,[-1
])-3/2*zeta[2]*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[-t, 1])*Hlog(t
,[-1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(y,[-t+1])+3/2*zeta[2]*Hlog(y,[-t])*Hlog(t,
[1])+5/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog(t,[0, -1])-1/2*Hlog(x,[1, -t])*Hlog(y,[
1])*Hlog(t,[-1])+3/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,
[1])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])-3/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t])*Hlog(
t,[-1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(y,[1])-3/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-
t])*Hlog(t,[-1])-4*Hlog(x,[-t/y])*Hlog(y,[1])*Hlog(t,[0, -1])+4*Hlog(x,[-t/y])
*Hlog(y,[-t+1])*Hlog(t,[0, -1])+2*Hlog(x,[-t/y])*Hlog(y,[1])*Hlog(t,[-1, -1])-\
2*Hlog(x,[-t/y])*Hlog(y,[-t])*Hlog(t,[-1, -1])+2*Hlog(x,[-t, -t])*Hlog(y,[1])*
Hlog(t,[-1])-2*Hlog(x,[-t/y, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])-2*Hlog(x,[-t/y]
)*Hlog(y,[1, -t])*Hlog(t,[-1])+2*Hlog(x,[-t/y, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-\
1])+2*Hlog(x,[-t/y])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])-2*Hlog(x,[-t/y])*Hlog(y,[
-t+1, 1])*Hlog(t,[-1])-2*zeta[2]*Hlog(x,[-t/y])*Hlog(y,[-t+1])-2*Hlog(x,[-t/y,
1])*Hlog(y,[-t])*Hlog(t,[-1])-2*zeta[2]*Hlog(x,[-t/y])*Hlog(t,[1])-Hlog(x,[-t]
)*Hlog(y,[1, 1])*Hlog(t,[-1])-Hlog(x,[1])*Hlog(y,[-t+1])*Hlog(t,[0, -1])-3*
Hlog(x,[-t])*Hlog(y,[-t+1])*Hlog(t,[0, -1])+2*Hlog(x,[-t])*Hlog(y,[-t, 1])*
Hlog(t,[-1]),(4, "odd")=0,(9, "odd")=0,(15, "odd")=0,(6, "even")=-4*zeta[2]^2-
Hlog(x,[-t/y, -t])*Hlog(y,[-t])*Hlog(t,[-1])-Hlog(x,[-t/y])*Hlog(y,[-t, -t])*
Hlog(t,[-1])-Hlog(x,[-t/y])*Hlog(y,[-t])*Hlog(t,[0, -1])+zeta[2]*Hlog(t,[0, -1
])+2*Hlog(y,[1, -t])*Hlog(t,[-1, -1])+2*Hlog(x,[1, -t])*Hlog(t,[-1, -1])+4*
zeta[2]*Hlog(y,[0, 1])-4*Hlog(y,[0, 1])*Hlog(t,[0, -1])-4*Hlog(y,[0, -t])*Hlog
(t,[-1, -1])+4*Hlog(y,[0, 1])*Hlog(t,[-1, -1])-4*Hlog(x,[0, -t])*Hlog(t,[-1, -\
1])+zeta[2]*Hlog(t,[0, 1])+2*Hlog(y,[1, -t+1])*Hlog(t,[0, -1])+2*Hlog(x,[1])*
Hlog(t,[1, 0, -1])+2*Hlog(y,[1])*Hlog(t,[1, 0, -1])+2*Hlog(x,[1, -t-y+1])*Hlog
(t,[0, -1])+Hlog(x,[1, -t/y])*Hlog(y,[1])*Hlog(t,[-1])-Hlog(x,[1, -t/y])*Hlog(
y,[-t])*Hlog(t,[-1])+Hlog(x,[0, 1])*Hlog(y,[-t, 1])+Hlog(x,[0, 1, -t])*Hlog(y,
[1])-Hlog(x,[0, 1, -t])*Hlog(t,[-1])+Hlog(x,[0, -t/y, -t])*Hlog(t,[-1])-Hlog(x
,[0, -t/y, -t])*Hlog(y,[1])+Hlog(x,[0, -t/y])*Hlog(t,[0, -1])-Hlog(x,[0, -t/y,
1])*Hlog(t,[-1])-Hlog(x,[0, -t/y])*Hlog(y,[-t, 1])-2*zeta[2]*Hlog(x,[-t/y, 1])
+Hlog(x,[-t/y])*Hlog(t,[-1, 0, -1])+Hlog(x,[1, -t, 1, 1])+Hlog(y,[1, -t, 1, 1]
)-Hlog(x,[1, -t/y, 1, 1])+Hlog(x,[0, -t/y, 1, 1])+zeta[2]*Hlog(x,[-t/y])*Hlog(
t,[-1])+Hlog(x,[1, -t])*Hlog(y,[-t])*Hlog(t,[-1])+Hlog(x,[1])*Hlog(y,[-t])*
Hlog(t,[0, -1])+Hlog(x,[1])*Hlog(y,[-t, -t])*Hlog(t,[-1])+Hlog(x,[-t/y, 1, -t/
y, -t/y])+Hlog(x,[1, 1, 0, -t/y])+Hlog(x,[0, 1, 1, -t/y])-2*Hlog(x,[-t/y, -t,
-t/y, -t/y])+Hlog(x,[-t/y, -t, -t/y, 1])+Hlog(x,[-t/y, -t, -t, 1])-Hlog(x,[-t/
y, -t-y+1, -t, -t/y])+Hlog(x,[-t/y, -t-y+1, -t/y, -t/y])-Hlog(x,[-t/y, -t-y+1,
-t/y, 1])+Hlog(x,[-t/y, -t-y+1, -t, 1])+Hlog(x,[-t/y, 1, -t, -t/y])-Hlog(x,[-t
/y, 1, -t, 1])-Hlog(x,[-t/y, -t, -t, -t/y])+2*Hlog(x,[-t/y, -t, 1, -t/y])-Hlog
(x,[-t/y, 1, 1, -t/y])-Hlog(x,[-t/y, -t, 1, 1])-Hlog(x,[1, 1, -t/y, -t/y])+
Hlog(x,[1, -t, -t, -t/y])-Hlog(x,[1, -t, -t, 1])-Hlog(y,[1, -t, -t, 1])+Hlog(x
,[1, -t/y, -t, 1])-Hlog(x,[1, -t/y, -t, -t/y])+Hlog(x,[0, 1, -t, 1])-Hlog(x,[0
, 1, -t, -t/y])+Hlog(x,[0, -t/y, -t, -t/y])-Hlog(x,[0, -t/y, -t, 1])-Hlog(x,[0
, 0, 0, -t/y])-Hlog(t,[0, 0, 0, -1])+Hlog(x,[1, -t*(y-1)/(t+y), 0, -t/y])-Hlog
(x,[1, -t*(y-1)/(t+y), -t, 1])+Hlog(x,[0, -t*(y-1)/(t+y), 1, -t/y])+Hlog(x,[1,
-t*(y-1)/(t+y), -t, -t/y])-Hlog(y,[1, -t+1, -t, 1])-Hlog(x,[0, -t*(y-1)/(t+y),
0, -t/y])+2*Hlog(y,[0, 1, -t, 1])+4*Hlog(x,[0, -t, -t/y, -t/y])-2*Hlog(x,[0, -
t, 1, -t/y])-2*Hlog(x,[0, -t, -t/y, 1])-Hlog(x,[0, 1, 0, -t/y])-Hlog(x,[1, -t-
y+1, -t/y, -t/y])+Hlog(x,[1, -t/y, 1, -t/y])-Hlog(x,[1, -t-y+1, -t, 1])-Hlog(y
,[1, 1, -t, 1])+Hlog(x,[1, -t-y+1, -t, -t/y])+Hlog(x,[1, -t-y+1, -t/y, 1])+
Hlog(x,[0, -t*(y-1)/(t+y), -t, 1])-Hlog(x,[0, -t*(y-1)/(t+y), -t, -t/y])+Hlog(
x,[1, -t, -t/y, 1])-Hlog(x,[1, -t*(y-1)/(t+y), 1, -t/y])-2*Hlog(x,[1, -t, -t/y
, -t/y])+Hlog(t,[0, -1, 0, -1])-2*Hlog(t,[0, 1, 0, -1])+2*Hlog(x,[-t/y, 1])*
Hlog(t,[0, -1])-2*Hlog(x,[-t/y])*Hlog(t,[1, 0, -1])-2*Hlog(x,[-t/y, -t-y+1])*
Hlog(t,[0, -1])+2*Hlog(x,[-t/y, -t])*Hlog(t,[-1, -1])-2*Hlog(x,[-t/y, 1])*Hlog
(t,[-1, -1])-Hlog(x,[-t/y, 1, -t])*Hlog(y,[1])+zeta[2]*Hlog(x,[-t/y, -t-y+1])+
Hlog(x,[-t/y, -t-y+1, 1])*Hlog(t,[-1])+Hlog(x,[-t/y, -t-y+1])*Hlog(y,[-t, 1])-
Hlog(x,[-t/y, 1])*Hlog(y,[-t, 1])-Hlog(x,[-t/y])*Hlog(y,[1, -t, 1])-Hlog(x,[-t
/y, -t-y+1, -t/y])*Hlog(y,[1])+Hlog(x,[-t/y, 1, -t])*Hlog(t,[-1])-Hlog(x,[-t/y
, -t-y+1, -t])*Hlog(t,[-1])+Hlog(x,[-t/y])*Hlog(y,[-t+1, -t, 1])+Hlog(x,[-t/y,
-t-y+1, -t])*Hlog(y,[1])+Hlog(x,[-t/y, 0, 0, -t/y])-Hlog(x,[0, -t/y, 1, -t/y])
-3*Hlog(t,[-1, 0, -1, -1])+5*Hlog(t,[0, 0, -1, -1])+Hlog(x,[0, 0, -t/y, -t/y])
-Hlog(x,[-t/y, 0, -t/y, -t/y])-zeta[2]*Hlog(x,[1, 1])+Hlog(x,[1, 1])*Hlog(t,[0
, -1])-Hlog(x,[1, 1])*Hlog(t,[-1, -1])+Hlog(y,[1, -t])*Hlog(t,[0, -1])+Hlog(y,
[1, -t, -t])*Hlog(t,[-1])+Hlog(x,[1, -t])*Hlog(t,[0, -1])+Hlog(x,[1, -t, -t])*
Hlog(t,[-1])-Hlog(x,[1, -t])*Hlog(y,[-t, 1])-Hlog(x,[1, -t, -t])*Hlog(y,[1])-
Hlog(x,[1])*Hlog(y,[-t, -t, 1])+Hlog(x,[1, -t/y, 1])*Hlog(t,[-1])+Hlog(x,[1, -
t/y])*Hlog(y,[-t, 1])+Hlog(x,[1, -t/y, -t])*Hlog(y,[1])-Hlog(x,[1, -t/y, -t])*
Hlog(t,[-1])-Hlog(x,[1, -t/y])*Hlog(t,[0, -1])-3*zeta[3]*Hlog(y,[1])-3*zeta[3]
*Hlog(x,[1])+3*zeta[3]*Hlog(x,[-t/y])+2*Hlog(y,[0, -t, 1])*Hlog(t,[-1])-2*Hlog
(y,[0, 1, -t])*Hlog(t,[-1])+2*Hlog(x,[0, -t, 1])*Hlog(t,[-1])+zeta[2]*Hlog(x,[
0, -t/y])+Hlog(x,[0, -t*(y-1)/(t+y), -t])*Hlog(y,[1])-Hlog(x,[1, -t*(y-1)/(t+y
), -t])*Hlog(y,[1])-Hlog(x,[0, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])+Hlog(x,[0, -t
*(y-1)/(t+y)])*Hlog(y,[-t, 1])-Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+
Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])-Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t
,[0, -1])-Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])+Hlog(x,[1, -t*(y-1)/(t+
y), -t])*Hlog(t,[-1])+3*zeta[3]*Hlog(t,[-1])+Hlog(y,[1])*Hlog(t,[0, 0, -1])-
zeta[2]*Hlog(x,[1, -t/y])+Hlog(x,[1])*Hlog(t,[0, 0, -1])+Hlog(x,[0, -t*(y-1)/(
t+y)])*Hlog(t,[-1, -1])+Hlog(x,[1, -t, -t/y])*Hlog(y,[1])-zeta[2]*Hlog(x,[1, -
t*(y-1)/(t+y)])+zeta[2]*Hlog(x,[0, -t*(y-1)/(t+y)])-2*Hlog(x,[0, -t, -t/y])*
Hlog(y,[1])-3*Hlog(x,[0, 1])*Hlog(t,[0, -1])+3*Hlog(x,[0, 1])*Hlog(t,[-1, -1])
+3*zeta[2]*Hlog(x,[0, 1])-Hlog(x,[1, -t-y+1])*Hlog(y,[-t, 1])+Hlog(x,[1, -t-y+
1, -t])*Hlog(t,[-1])-Hlog(x,[1])*Hlog(y,[-t+1, -t, 1])-Hlog(x,[1, -t-y+1, -t])
*Hlog(y,[1])-Hlog(x,[1, -t-y+1, 1])*Hlog(t,[-1])-2*Hlog(x,[1])*Hlog(t,[0, -1,
-1])+Hlog(x,[1, -t-y+1, -t/y])*Hlog(y,[1])-Hlog(y,[1, -t+1, 1])*Hlog(t,[-1])-
Hlog(x,[1])*Hlog(t,[-1, 0, -1])-2*zeta[2]*Hlog(y,[1, 1])-Hlog(y,[1])*Hlog(t,[-\
1, 0, -1])+2*Hlog(y,[1, 1])*Hlog(t,[0, -1])-2*Hlog(y,[1])*Hlog(t,[0, -1, -1])-
zeta[2]*Hlog(y,[1, -t+1])-zeta[2]*Hlog(x,[1, -t-y+1])+Hlog(y,[1, -t+1, -t])*
Hlog(t,[-1])-2*Hlog(y,[1, 1])*Hlog(t,[-1, -1])+Hlog(y,[1, 1, -t])*Hlog(t,[-1])
-2*Hlog(x,[1, -t, 1])*Hlog(t,[-1])+Hlog(x,[1])*Hlog(y,[1, -t, 1])-2*Hlog(y,[1,
-t, 1])*Hlog(t,[-1])+Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])-
Hlog(x,[1, -t/y, 1])*Hlog(y,[1])+Hlog(x,[0, -t/y, 1])*Hlog(y,[1])+Hlog(x,[0, -
t/y])*Hlog(y,[1, 1])+Hlog(x,[1])*Hlog(y,[-t, 1, 1])+Hlog(x,[1, -t, 1])*Hlog(y,
[1])+Hlog(x,[1, -t])*Hlog(y,[1, 1])-Hlog(x,[1, -t/y])*Hlog(y,[1, 1])-Hlog(x,[-
t/y])*Hlog(y,[-t, 1, 1])-Hlog(x,[-t/y, -t, -t])*Hlog(t,[-1])-Hlog(x,[-t/y, -t]
)*Hlog(t,[0, -1])+Hlog(x,[-t/y, -t])*Hlog(y,[-t, 1])+Hlog(x,[-t/y, -t, -t])*
Hlog(y,[1])+Hlog(x,[-t/y])*Hlog(y,[-t, -t, 1])+Hlog(x,[-t/y, -t, -t/y])*Hlog(y
,[1])-Hlog(x,[-t/y])*Hlog(t,[0, 0, -1])-Hlog(x,[-t/y, -t])*Hlog(y,[1, 1])-Hlog
(x,[-t/y, -t, 1])*Hlog(y,[1])+2*Hlog(x,[-t/y])*Hlog(t,[0, -1, -1])-2*zeta[2]*
Hlog(x,[-t/y])*Hlog(y,[1])+2*Hlog(x,[0, -t])*Hlog(y,[1])*Hlog(t,[-1])-zeta[2]*
Hlog(x,[1])*Hlog(t,[1])+2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[-1, -1])-Hlog(x,[0,
-t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])-Hlog(x,[1])*Hlog(y,[1, -t])*Hlog(t,
[-1])-2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[0, -1])-Hlog(x,[1, -t-y+1])*Hlog(y,[1]
)*Hlog(t,[-1])+Hlog(x,[1, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])-zeta[2]*Hlog(x,[1
])*Hlog(t,[-1])-zeta[2]*Hlog(y,[1])*Hlog(t,[1])-Hlog(x,[1])*Hlog(y,[-t+1, 1])*
Hlog(t,[-1])-zeta[2]*Hlog(y,[1])*Hlog(t,[-1])-zeta[2]*Hlog(x,[1])*Hlog(y,[-t+1
])-2*Hlog(x,[1, -t])*Hlog(y,[1])*Hlog(t,[-1])+Hlog(x,[1])*Hlog(y,[-t+1, -t])*
Hlog(t,[-1])+2*zeta[2]*Hlog(x,[1])*Hlog(y,[1])+2*Hlog(x,[-t/y])*Hlog(y,[1])*
Hlog(t,[0, -1])-2*Hlog(x,[-t/y])*Hlog(y,[-t+1])*Hlog(t,[0, -1])-2*Hlog(x,[-t/y
])*Hlog(y,[1])*Hlog(t,[-1, -1])+2*Hlog(x,[-t/y])*Hlog(y,[-t])*Hlog(t,[-1, -1])
+Hlog(x,[-t/y, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])+Hlog(x,[-t/y])*Hlog(y,[1, -t]
)*Hlog(t,[-1])-Hlog(x,[-t/y, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])-Hlog(x,[-t/y])
*Hlog(y,[-t+1, -t])*Hlog(t,[-1])+Hlog(x,[-t/y])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])
+zeta[2]*Hlog(x,[-t/y])*Hlog(y,[-t+1])+Hlog(x,[-t/y, 1])*Hlog(y,[-t])*Hlog(t,[
-1])+zeta[2]*Hlog(x,[-t/y])*Hlog(t,[1])-Hlog(x,[0, 1])*Hlog(y,[-t])*Hlog(t,[-1
])-Hlog(x,[0, -t/y])*Hlog(y,[1])*Hlog(t,[-1])+Hlog(x,[0, -t/y])*Hlog(y,[-t])*
Hlog(t,[-1])-2*Hlog(x,[1])*Hlog(y,[-t])*Hlog(t,[-1, -1])+2*Hlog(x,[1])*Hlog(y,
[-t+1])*Hlog(t,[0, -1]),(11, "even")=(zeta[2]*LNEP*Hlog(t,[-1])*t+zeta[2]*Hlog
(y,[1])*Hlog(t,[-1])*t-zeta[2]*Hlog(x,[-t/y])*Hlog(t,[-1])*t+zeta[2]*Hlog(x,[1
])*Hlog(t,[-1])*t-LNEP*Hlog(t,[-1, 0, -1])*t+LNEP*Hlog(t,[0, -1, -1])*t-Hlog(y
,[1])*Hlog(t,[-1, 0, -1])*t+Hlog(y,[1])*Hlog(t,[0, -1, -1])*t+Hlog(x,[-t/y])*
Hlog(t,[-1, 0, -1])*t-Hlog(x,[1])*Hlog(t,[-1, 0, -1])*t-Hlog(x,[-t/y])*Hlog(t,
[0, -1, -1])*t+Hlog(x,[1])*Hlog(t,[0, -1, -1])*t-3*Hlog(t,[-1])*t*zeta[3]-zeta
[2]*t*Hlog(t,[-1, -1])-6*zeta[3]*Hlog(t,[-1])+2*Hlog(t,[-1, 0, -1, -1])*t+Hlog
(t,[-1, 0, 0, -1])*t-2*Hlog(t,[0, 0, -1, -1])*t-Hlog(t,[0, -1, -1, -1])*t+6*t*
zeta[3]+Hlog(t,[-1, 0, -1, -1])-Hlog(t,[-1, -1, 0, -1]))/t+(-t*Hlog(x,[-t/y, -
t/y, 0, -t/y])+t*Hlog(x,[-t/y, 0, -t/y, -t/y])-3*Hlog(x,[-t/y])*x*y*zeta[3]-2*
Hlog(x,[0, 0, -t/y, -t/y])*x*y+2*Hlog(x,[-t/y, 0, -t/y, -t/y])*x*y-6*zeta[3]*t
*Hlog(x,[-t/y])+6*x*y*zeta[3]-LNEP*Hlog(x,[-t/y, 0, -t/y])*x*y+Hlog(t,[-1])*
Hlog(x,[-t/y, 0, -t/y])*x*y+LNEP*Hlog(x,[0, -t/y, -t/y])*x*y-Hlog(t,[-1])*Hlog
(x,[0, -t/y, -t/y])*x*y-Hlog(y,[1])*Hlog(x,[-t/y, 0, -t/y])*x*y+Hlog(y,[1])*
Hlog(x,[0, -t/y, -t/y])*x*y+Hlog(x,[1, -t/y])*x*y*zeta[2]-Hlog(x,[-t/y, -t/y])
*x*y*zeta[2]+Hlog(x,[-t/y, 1])*x*y*zeta[2]+Hlog(x,[0, -t/y, -t/y, 1])*x*y-Hlog
(x,[0, -t/y, -t/y, -t/y])*x*y+Hlog(x,[1, 0, -t/y, -t/y])*x*y+Hlog(x,[-t/y, 0,
0, -t/y])*x*y-Hlog(x,[1, -t/y, 0, -t/y])*x*y+Hlog(x,[0, -t/y, 1, -t/y])*x*y-
Hlog(x,[-t/y, 0, -t/y, 1])*x*y-Hlog(x,[-t/y, 0, 1, -t/y])*x*y-Hlog(x,[-t/y, 1,
0, -t/y])*x*y+Hlog(x,[0, 1, -t/y, -t/y])*x*y-Hlog(x,[-t/y])*Hlog(t,[-1])*x*y*
zeta[2]+Hlog(x,[-t/y])*Hlog(y,[1])*x*y*zeta[2]+LNEP*Hlog(x,[-t/y])*x*y*zeta[2]
)/x/y,(13, "odd")=0,(1, "even")=-12/5*zeta[2]^2+2*zeta[2]*Hlog(t,[0, -1])-2*
zeta[2]*Hlog(y,[0, 1])+2*Hlog(y,[0, 1])*Hlog(t,[0, -1])+2*Hlog(y,[0, -t])*Hlog
(t,[-1, -1])-2*Hlog(y,[0, 1])*Hlog(t,[-1, -1])+2*Hlog(x,[0, -t])*Hlog(t,[-1, -\
1])-Hlog(x,[0, 1])*Hlog(y,[-t, 1])-Hlog(x,[0, 1, -t])*Hlog(y,[1])+Hlog(x,[0, 1
, -t])*Hlog(t,[-1])+Hlog(x,[0, 1, -t/y])*Hlog(y,[1])-Hlog(x,[0, -t/y, -t])*
Hlog(t,[-1])+Hlog(x,[0, -t/y, -t])*Hlog(y,[1])-Hlog(x,[0, -t/y])*Hlog(t,[0, -1
])+Hlog(x,[0, -t/y, 1])*Hlog(t,[-1])+Hlog(x,[0, -t/y])*Hlog(y,[-t, 1])-Hlog(x,
[0, 1, -t, 1])+Hlog(x,[0, 1, -t, -t/y])-Hlog(x,[0, -t/y, -t, -t/y])+Hlog(x,[0,
-t/y, -t, 1])+Hlog(x,[0, 1, -t/y, 1])-Hlog(x,[0, 0, 0, -t/y])-Hlog(t,[0, 0, 0,
-1])-Hlog(y,[0, 1, -t, 1])-2*Hlog(x,[0, -t, -t/y, -t/y])+Hlog(x,[0, -t, 1, -t/
y])+Hlog(x,[0, -t, -t/y, 1])+Hlog(x,[0, 1, 0, -t/y])-Hlog(t,[0, -1, 0, -1])-2*
Hlog(x,[0, -t/y, -t/y, 1])+4*Hlog(x,[0, -t/y, -t/y, -t/y])-Hlog(x,[0, -t/y, 1,
-t/y])-2*Hlog(x,[0, 1, -t/y, -t/y])-2*Hlog(t,[0, 0, -1, -1])+4*Hlog(t,[0, -1,
-1, -1])-Hlog(y,[0, -t, 1])*Hlog(t,[-1])+Hlog(y,[0, 1, -t])*Hlog(t,[-1])-Hlog(
x,[0, -t, 1])*Hlog(t,[-1])+2*zeta[2]*Hlog(x,[0, -t/y])+Hlog(x,[0, -t, -t/y])*
Hlog(y,[1])+2*Hlog(x,[0, 1])*Hlog(t,[0, -1])-2*Hlog(x,[0, 1])*Hlog(t,[-1, -1])
-2*Hlog(x,[0, -t/y, -t/y])*Hlog(y,[1])-2*zeta[2]*Hlog(x,[0, 1])-Hlog(x,[0, -t]
)*Hlog(y,[1])*Hlog(t,[-1])+Hlog(x,[0, 1])*Hlog(y,[-t])*Hlog(t,[-1])+Hlog(x,[0,
-t/y])*Hlog(y,[1])*Hlog(t,[-1])-Hlog(x,[0, -t/y])*Hlog(y,[-t])*Hlog(t,[-1]),(
14, "odd")=-Hlog(x,[-t, 1])*Hlog(t,[0, -1])+Hlog(x,[-t, 1])*Hlog(t,[-1, -1])+
Hlog(x,[-t, -t-y+1])*Hlog(t,[0, -1])+Hlog(x,[-t])*Hlog(t,[1, 0, -1])-Hlog(y,[-
t, -t+1])*Hlog(t,[0, -1])-Hlog(y,[-t])*Hlog(t,[1, 0, -1])+Hlog(y,[1, -t])*Hlog
(t,[-1, -1])-Hlog(x,[1, -t])*Hlog(t,[-1, -1])-zeta[2]*Hlog(y,[0, 1])+Hlog(y,[0
, 1])*Hlog(t,[0, -1])+Hlog(y,[0, -t])*Hlog(t,[-1, -1])-Hlog(y,[0, 1])*Hlog(t,[
-1, -1])-Hlog(x,[0, -t])*Hlog(t,[-1, -1])-Hlog(y,[1, -t+1])*Hlog(t,[0, -1])+
Hlog(x,[1])*Hlog(t,[1, 0, -1])-Hlog(y,[1])*Hlog(t,[1, 0, -1])+Hlog(x,[1, -t-y+
1])*Hlog(t,[0, -1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), 0, -t/y])+1/2*Hlog(x,[1, -t
*(y-1)/(t+y), -t, 1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), 1, -t/y])-1/2*Hlog(x,[1,
-t*(y-1)/(t+y), -t, -t/y])-1/2*Hlog(x,[-t, 1, -t, -t/y])-1/2*Hlog(x,[1, 0, 1,
-t/y])-1/2*Hlog(x,[-t, 1, 0, -t/y])-1/2*Hlog(x,[1, -t, 1, -t/y])+1/2*Hlog(x,[-
t, -t*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(x,[1, 0, -t/y, 1])-1/2*Hlog(x,[-t, 1, -t
/y, 1])-1/2*Hlog(x,[0, -t/y, 0, -t/y])+1/2*Hlog(y,[1, -t+1, -t, 1])+1/2*Hlog(x
,[-t, -t/y, 0, -t/y])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(y,[0,
1, -t, 1])+Hlog(x,[0, -t, -t/y, -t/y])-1/2*Hlog(x,[0, -t, 1, -t/y])-1/2*Hlog(x
,[0, -t, -t/y, 1])+1/2*Hlog(x,[0, 1, 0, -t/y])-1/2*Hlog(x,[1, -t-y+1, -t/y, -t
/y])+1/2*Hlog(x,[1, -t/y, 1, -t/y])-1/2*Hlog(x,[1, 0, 0, -t/y])-1/2*Hlog(x,[1,
-t-y+1, -t, 1])+1/2*Hlog(x,[-t, -t/y, -t/y, 1])+1/2*Hlog(x,[-t, -t-y+1, -t/y,
1])+1/2*Hlog(x,[0, 0, 1, -t/y])-1/2*Hlog(x,[-t, -t-y+1, -t, 1])-1/2*Hlog(x,[-t
, -t-y+1, -t/y, -t/y])-1/2*Hlog(y,[1, 1, -t, 1])+1/2*Hlog(x,[-t, -t-y+1, -t, -
t/y])-3/2*Hlog(x,[-t, -t/y, -t/y, -t/y])+1/2*Hlog(x,[-t, -t/y, 1, -t/y])+1/2*
Hlog(x,[1, -t-y+1, -t, -t/y])-3/2*Hlog(x,[1, -t/y, -t/y, -t/y])+1/2*Hlog(y,[-t
, -t+1, -t, 1])+1/2*Hlog(x,[1, -t-y+1, -t/y, 1])+1/2*Hlog(x,[0, 0, -t/y, 1])+1
/2*Hlog(x,[1, -t/y, -t/y, 1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, 1])-1/2*Hlog(
x,[0, -t*(y-1)/(t+y), -t, -t/y])+Hlog(x,[-t, 1, -t/y, -t/y])-1/2*Hlog(x,[1, -t
, -t/y, 1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), 1, -t/y])+1/2*Hlog(x,[-t, 1, -t, 1]
)-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), 1, -t/y])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t
, -t/y])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t, 1])+Hlog(x,[1, -t, -t/y, -t/y])-1
/2*Hlog(x,[0, -t/y, -t/y, 1])+3/2*Hlog(x,[0, -t/y, -t/y, -t/y])+3/2*Hlog(x,[1,
0, -t/y, -t/y])+1/2*Hlog(x,[1, -t/y, 0, -t/y])-1/2*Hlog(x,[0, -t/y, 1, -t/y])-\
1/2*Hlog(x,[0, 1, -t/y, -t/y])-Hlog(x,[0, 0, -t/y, -t/y])-1/2*Hlog(y,[0, -t, 1
])*Hlog(t,[-1])+1/2*Hlog(y,[0, 1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[0, -t, 1])*
Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[0, -t/y])+1/2*Hlog(y,[-t, 1])*Hlog(t,[0, -1])
+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*Hlog(y,[1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)
, -t])*Hlog(y,[1])+3/2*Hlog(x,[1])*Hlog(t,[-1, -1, -1])-1/2*Hlog(x,[0, -t*(y-1
)/(t+y), -t])*Hlog(t,[-1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+1/2
*Hlog(x,[-t, 1, -t])*Hlog(y,[1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1
])-1/2*Hlog(x,[-t, 1, -t])*Hlog(t,[-1])-3/2*Hlog(x,[-t])*Hlog(t,[-1, -1, -1])-\
1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)]
)*Hlog(t,[0, -1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-1/2*Hlog(x,
[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*
Hlog(y,[1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])-1/2*Hlog(x,[1, -
t*(y-1)/(t+y), -t])*Hlog(t,[-1])+1/2*Hlog(x,[-t, 1])*Hlog(y,[-t, 1])+1/2*Hlog(
x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])+1/2*zeta[2]*Hlog(x,[-t, -t/y])-1/2*
Hlog(y,[1])*Hlog(t,[0, 0, -1])-3/2*Hlog(y,[1])*Hlog(t,[-1, -1, -1])-1/2*Hlog(x
,[-t, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-1/2*zeta[2]*Hlog(x,[-t, -t*(y-1)/(t+y)
])+3/2*Hlog(y,[-t])*Hlog(t,[-1, -1, -1])-1/2*Hlog(y,[-t, 1])*Hlog(t,[-1, -1])+
1/2*zeta[2]*Hlog(x,[1, -t/y])+1/2*Hlog(x,[1])*Hlog(t,[0, 0, -1])+1/2*Hlog(x,[0
, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])+1/2*zeta[2]*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t
, 1, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[1, -t, -t/y])*Hlog(y,[1])+1/2*zeta[2]*Hlog
(x,[1, -t*(y-1)/(t+y)])+1/2*zeta[2]*Hlog(x,[0, -t*(y-1)/(t+y)])-1/2*Hlog(x,[0,
-t, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[0, 1])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, 1])*
Hlog(t,[-1, -1])-1/2*Hlog(x,[0, -t/y, -t/y])*Hlog(y,[1])+1/2*zeta[2]*Hlog(x,[0
, 1])-1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[-t, 1])+1/2*Hlog(x,[1, -t/y, -t/y])*Hlog
(y,[1])+1/2*Hlog(x,[1, -t-y+1, -t])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[-t+1,
-t, 1])-1/2*Hlog(x,[1, -t-y+1, -t])*Hlog(y,[1])-1/2*Hlog(x,[-t, -t-y+1, -t])*
Hlog(y,[1])-1/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t, 1])-1/2*Hlog(x,[1, -t-y+1, 1])*
Hlog(t,[-1])+1/2*Hlog(x,[-t])*Hlog(t,[-1, 0, -1])+1/2*Hlog(x,[-t, -t/y, -t/y])
*Hlog(y,[1])-5/2*Hlog(x,[1])*Hlog(t,[0, -1, -1])+1/2*Hlog(x,[1, -t-y+1, -t/y])
*Hlog(y,[1])+1/2*Hlog(x,[0, 0, -t/y])*Hlog(y,[1])+1/2*zeta[2]*Hlog(y,[-t, -t+1
])+1/2*Hlog(y,[1, -t+1, 1])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(t,[-1, 0, -1])-1
/2*Hlog(y,[-t])*Hlog(t,[-1, 0, -1])-1/2*zeta[2]*Hlog(y,[1, 1])+1/2*Hlog(y,[1])
*Hlog(t,[-1, 0, -1])-1/2*Hlog(y,[-t, -t+1, -t])*Hlog(t,[-1])+1/2*Hlog(y,[1, 1]
)*Hlog(t,[0, -1])+5/2*Hlog(y,[1])*Hlog(t,[0, -1, -1])+1/2*zeta[2]*Hlog(y,[1, -
t+1])-1/2*zeta[2]*Hlog(x,[1, -t-y+1])-1/2*Hlog(y,[1, -t+1, -t])*Hlog(t,[-1])-1
/2*Hlog(y,[1, 1])*Hlog(t,[-1, -1])+1/2*Hlog(y,[-t, -t+1, 1])*Hlog(t,[-1])+1/2*
Hlog(y,[1, 1, -t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t, -t-y+1])+1/2*Hlog(x,[-
t, -t-y+1, -t])*Hlog(t,[-1])-1/2*Hlog(x,[-t, -t-y+1, 1])*Hlog(t,[-1])+1/2*Hlog
(x,[-t, -t-y+1, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t, 1])+1/
2*Hlog(x,[1, -t, 1])*Hlog(t,[-1])-1/2*Hlog(x,[1, 0, -t/y])*Hlog(y,[1])+1/2*
Hlog(x,[1])*Hlog(y,[1, -t, 1])-1/2*Hlog(y,[1, -t, 1])*Hlog(t,[-1])-1/2*Hlog(x,
[-t, 1])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t]
)*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t])*Hlog(y,[1])-1/2*zeta[2]*Hlog(y,[-t])*
Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[-t])*Hlog(t,[-1])+1/2*Hlog(x,[0, -t])*Hlog(y,
[1])*Hlog(t,[-1])+1/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog(t,[-1, -1])-1/2*zeta[2]*
Hlog(x,[1])*Hlog(t,[1])-1/2*zeta[2]*Hlog(x,[-t])*Hlog(t,[1])+1/2*Hlog(x,[-t, -
t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[
-1, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]
*Hlog(x,[-t])*Hlog(y,[-t+1])-1/2*Hlog(x,[1])*Hlog(y,[1, -t])*Hlog(t,[-1])-1/2*
Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[0, -1])-1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[1])*
Hlog(t,[-1])+1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*
Hlog(x,[1])*Hlog(t,[-1])-1/2*Hlog(x,[-t])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])+1/2*
zeta[2]*Hlog(y,[1])*Hlog(t,[1])-1/2*Hlog(x,[1])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])
+1/2*zeta[2]*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[-t, 1])*Hlog(t,[
-1])-1/2*zeta[2]*Hlog(x,[1])*Hlog(y,[-t+1])+1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[1
])-1/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog(t,[0, -1])+1/2*Hlog(x,[1, -t])*Hlog(y,[1]
)*Hlog(t,[-1])-1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[1
])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t])*Hlog(t,
[-1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(y,[1])+1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t]
)*Hlog(t,[-1])-Hlog(x,[1])*Hlog(y,[-t])*Hlog(t,[-1, -1])+Hlog(x,[1])*Hlog(y,[-
t+1])*Hlog(t,[0, -1])+Hlog(x,[-t])*Hlog(y,[-t+1])*Hlog(t,[0, -1]),(16, "even")
=-7/5*zeta[2]^2+4*Hlog(x,[-t, 1])*Hlog(t,[0, -1])-4*Hlog(x,[-t, 1])*Hlog(t,[-1
, -1])+2*zeta[2]*Hlog(t,[0, -1])+2*zeta[2]*Hlog(y,[0, 1])-2*Hlog(y,[0, 1])*
Hlog(t,[0, -1])-2*Hlog(y,[0, -t])*Hlog(t,[-1, -1])+2*Hlog(y,[0, 1])*Hlog(t,[-1
, -1])-2*Hlog(x,[0, -t])*Hlog(t,[-1, -1])-Hlog(x,[0, 1])*Hlog(y,[-t, 1])-Hlog(
x,[0, 1, -t])*Hlog(y,[1])+Hlog(x,[0, 1, -t])*Hlog(t,[-1])+Hlog(x,[0, 1, -t/y])
*Hlog(y,[1])-2*Hlog(x,[-t])*Hlog(y,[-t])*Hlog(t,[0, -1])-2*Hlog(x,[-t])*Hlog(y
,[-t, -t])*Hlog(t,[-1])-2*Hlog(x,[-t, -t])*Hlog(y,[-t])*Hlog(t,[-1])-2*Hlog(x,
[1, 1])*Hlog(y,[-t])*Hlog(t,[-1])+2*Hlog(x,[1, -t])*Hlog(y,[-t])*Hlog(t,[-1])+
2*Hlog(x,[1])*Hlog(y,[-t])*Hlog(t,[0, -1])+2*Hlog(x,[1])*Hlog(y,[-t, -t])*Hlog
(t,[-1])-2*Hlog(x,[-t, -t, -t, -t/y])+2*Hlog(x,[-t, -t, -t, 1])+2*Hlog(y,[-t,
-t, -t, 1])-2*Hlog(x,[-t, 0, 1, -t/y])+2*Hlog(x,[-t, -t, -t/y, -t/y])+4*Hlog(x
,[-t, 0, -t/y, -t/y])-2*Hlog(x,[-t, 0, -t/y, 1])-2*Hlog(x,[-t, -t, -t/y, 1])+2
*Hlog(x,[1, 1, -t, 1])+2*Hlog(x,[1, 1, -t/y, -t/y])-2*Hlog(x,[1, 1, -t, -t/y])
-2*Hlog(x,[1, 1, -t/y, 1])+2*Hlog(x,[1, -t, -t, -t/y])-2*Hlog(x,[1, -t, -t, 1]
)-2*Hlog(y,[1, -t, -t, 1])-Hlog(y,[-t, 1, -t, 1])-Hlog(x,[0, 1, -t, 1])+Hlog(x
,[0, 1, -t, -t/y])+Hlog(x,[0, 1, -t/y, 1])-2*Hlog(x,[0, 0, 0, -t/y])-2*Hlog(t,
[0, 0, 0, -1])+2*Hlog(x,[1, -t*(y-1)/(t+y), 0, -t/y])-2*Hlog(x,[1, -t*(y-1)/(t
+y), -t, 1])+2*Hlog(x,[0, -t*(y-1)/(t+y), 1, -t/y])+2*Hlog(x,[1, -t*(y-1)/(t+y
), -t, -t/y])+3*Hlog(x,[-t, 1, -t, -t/y])+Hlog(x,[1, 0, 1, -t/y])+Hlog(x,[-t,
1, 0, -t/y])+Hlog(x,[1, -t, 1, -t/y])-2*Hlog(x,[-t, -t*(y-1)/(t+y), 0, -t/y])+
Hlog(x,[1, 0, -t/y, 1])+3*Hlog(x,[-t, 1, -t/y, 1])-2*Hlog(x,[0, -t*(y-1)/(t+y)
, 0, -t/y])+Hlog(y,[0, 1, -t, 1])+4*Hlog(x,[0, -t, -t/y, -t/y])-2*Hlog(x,[0, -
t, 1, -t/y])-2*Hlog(x,[0, -t, -t/y, 1])+Hlog(x,[0, 1, 0, -t/y])+2*Hlog(x,[0, -
t*(y-1)/(t+y), -t, 1])-2*Hlog(x,[0, -t*(y-1)/(t+y), -t, -t/y])-4*Hlog(x,[-t, 1
, -t/y, -t/y])+3*Hlog(x,[1, -t, -t/y, 1])-2*Hlog(x,[1, -t*(y-1)/(t+y), 1, -t/y
])-3*Hlog(x,[-t, 1, -t, 1])+2*Hlog(x,[-t, -t*(y-1)/(t+y), 1, -t/y])-2*Hlog(x,[
-t, -t*(y-1)/(t+y), -t, -t/y])+2*Hlog(x,[-t, -t*(y-1)/(t+y), -t, 1])-4*Hlog(x,
[1, -t, -t/y, -t/y])+2*Hlog(x,[-t, -t])*Hlog(y,[-t, 1])-2*Hlog(x,[-t])*Hlog(t,
[0, 0, -1])-2*Hlog(y,[-t])*Hlog(t,[0, 0, -1])-2*Hlog(y,[-t, -t, -t])*Hlog(t,[-\
1])+2*Hlog(x,[-t, -t, -t])*Hlog(y,[1])+2*Hlog(x,[-t])*Hlog(y,[-t, -t, 1])-2*
Hlog(x,[-t, -t, -t])*Hlog(t,[-1])-2*Hlog(x,[-t, -t])*Hlog(t,[0, -1])-2*Hlog(y,
[-t, -t])*Hlog(t,[0, -1])+2*Hlog(x,[1, 1, -t/y])*Hlog(t,[-1])-2*Hlog(x,[-t, -t
, -t/y])*Hlog(y,[1])+2*Hlog(y,[-t, -t])*Hlog(t,[-1, -1])+2*Hlog(x,[-t, -t])*
Hlog(t,[-1, -1])+2*Hlog(x,[-t, -t, -t/y])*Hlog(t,[-1])-2*Hlog(x,[1, -t, -t/y])
*Hlog(t,[-1])-2*Hlog(x,[-t, 1, -t/y])*Hlog(t,[-1])-2*Hlog(x,[-t, 0, -t/y])*
Hlog(y,[1])-2*Hlog(x,[1, 0, -t/y, -t/y])-2*Hlog(x,[0, 1, -t/y, -t/y])+2*Hlog(t
,[0, -1, -1, -1])+2*Hlog(x,[0, 0, -t/y, -t/y])+2*zeta[2]*Hlog(x,[1, 1])+2*Hlog
(x,[1, 1])*Hlog(y,[-t, 1])-2*Hlog(x,[1, 1])*Hlog(t,[0, -1])+2*Hlog(x,[1, 1, -t
])*Hlog(y,[1])-2*Hlog(x,[1, 1, -t])*Hlog(t,[-1])+2*Hlog(x,[1, 1])*Hlog(t,[-1,
-1])-2*Hlog(x,[1, 1, -t/y])*Hlog(y,[1])+2*Hlog(y,[1, -t])*Hlog(t,[0, -1])+2*
Hlog(y,[1, -t, -t])*Hlog(t,[-1])+2*Hlog(x,[1, -t])*Hlog(t,[0, -1])+2*Hlog(x,[1
, -t, -t])*Hlog(t,[-1])-2*Hlog(x,[1, -t])*Hlog(y,[-t, 1])-2*Hlog(x,[1, -t, -t]
)*Hlog(y,[1])-2*Hlog(x,[1])*Hlog(y,[-t, -t, 1])+Hlog(y,[-t, 1, -t])*Hlog(t,[-1
])+Hlog(y,[0, -t, 1])*Hlog(t,[-1])-Hlog(y,[0, 1, -t])*Hlog(t,[-1])+Hlog(x,[0,
-t, 1])*Hlog(t,[-1])-4*zeta[2]*Hlog(x,[-t, 1])+2*zeta[2]*Hlog(x,[0, -t/y])+2*
Hlog(y,[-t, 1])*Hlog(t,[0, -1])+2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*Hlog(y,[1])-\
2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(y,[1])-2*Hlog(x,[1])*Hlog(t,[-1, -1, -1
])-2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])+2*Hlog(x,[0, -t*(y-1)/(t+y)]
)*Hlog(y,[-t, 1])-3*Hlog(x,[-t, 1, -t])*Hlog(y,[1])-2*Hlog(x,[1, -t*(y-1)/(t+y
)])*Hlog(y,[-t, 1])+3*Hlog(x,[-t, 1, -t])*Hlog(t,[-1])+2*Hlog(x,[-t])*Hlog(t,[
-1, -1, -1])+2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])-2*Hlog(x,[0, -t*(y-\
1)/(t+y)])*Hlog(t,[0, -1])-2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])+2*
Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+2*Hlog(x,[-t, -t*(y-1)/(t+y), -t]
)*Hlog(y,[1])-2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])+2*Hlog(x,[1, -t*
(y-1)/(t+y), -t])*Hlog(t,[-1])-3*Hlog(x,[-t, 1])*Hlog(y,[-t, 1])-2*Hlog(x,[-t,
-t*(y-1)/(t+y)])*Hlog(t,[0, -1])+2*zeta[2]*Hlog(x,[-t, -t/y])+2*Hlog(y,[1])*
Hlog(t,[0, 0, -1])-2*Hlog(y,[1])*Hlog(t,[-1, -1, -1])+2*Hlog(x,[-t, -t*(y-1)/(
t+y)])*Hlog(t,[-1, -1])+2*zeta[2]*Hlog(x,[-t, -t*(y-1)/(t+y)])+2*Hlog(y,[-t])*
Hlog(t,[-1, -1, -1])-2*Hlog(y,[-t, 1])*Hlog(t,[-1, -1])-2*zeta[2]*Hlog(x,[1, -
t/y])+2*Hlog(x,[1])*Hlog(t,[0, 0, -1])+2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[-\
1, -1])-2*zeta[2]*Hlog(y,[-t, 1])+3*Hlog(x,[-t, 1, -t/y])*Hlog(y,[1])+3*Hlog(x
,[1, -t, -t/y])*Hlog(y,[1])-2*zeta[2]*Hlog(x,[1, -t*(y-1)/(t+y)])+2*zeta[2]*
Hlog(x,[0, -t*(y-1)/(t+y)])-2*Hlog(x,[0, -t, -t/y])*Hlog(y,[1])-Hlog(x,[1, -t,
1])*Hlog(t,[-1])+Hlog(x,[1, 0, -t/y])*Hlog(y,[1])+Hlog(x,[1])*Hlog(y,[1, -t, 1
])-Hlog(y,[1, -t, 1])*Hlog(t,[-1])+3*Hlog(x,[-t, 1])*Hlog(y,[-t])*Hlog(t,[-1])
+2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+2*zeta[2]*Hlog(y,[-t]
)*Hlog(t,[-1])+2*zeta[2]*Hlog(x,[-t])*Hlog(t,[-1])-Hlog(x,[0, 1, -t/y])*Hlog(t
,[-1])+Hlog(x,[0, -t, -t/y])*Hlog(t,[-1])+Hlog(x,[-t, 0, -t/y])*Hlog(t,[-1])-
Hlog(x,[1, 0, -t/y])*Hlog(t,[-1])+Hlog(x,[0, -t])*Hlog(y,[1])*Hlog(t,[-1])-2*
Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+2*Hlog(x,[1])*Hlog(y,[1
])*Hlog(t,[-1, -1])-2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])-
Hlog(x,[1])*Hlog(y,[1, -t])*Hlog(t,[-1])-2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[0,
-1])-2*zeta[2]*Hlog(x,[1])*Hlog(t,[-1])-2*zeta[2]*Hlog(y,[1])*Hlog(t,[-1])-
Hlog(x,[1, -t])*Hlog(y,[1])*Hlog(t,[-1])+2*zeta[2]*Hlog(x,[1])*Hlog(y,[1])+
Hlog(x,[0, 1])*Hlog(y,[-t])*Hlog(t,[-1])-2*Hlog(x,[1])*Hlog(y,[-t])*Hlog(t,[-1
, -1])+Hlog(x,[-t])*Hlog(y,[-t, 1])*Hlog(t,[-1]),(6, "odd")=0,(5, "even")=-
Hlog(x,[-t/y])*Hlog(y,[1, 1])*Hlog(t,[-1])-Hlog(x,[-t/y, 1])*Hlog(y,[1])*Hlog(
t,[-1])-Hlog(x,[-t, 1])*Hlog(t,[0, -1])+Hlog(x,[-t, 1])*Hlog(t,[-1, -1])+Hlog(
x,[-t, -t-y+1])*Hlog(t,[0, -1])+Hlog(x,[-t])*Hlog(t,[1, 0, -1])+Hlog(y,[-t, -t
+1])*Hlog(t,[0, -1])+Hlog(y,[-t])*Hlog(t,[1, 0, -1])-Hlog(y,[1, -t])*Hlog(t,[-\
1, -1])-Hlog(x,[1, -t])*Hlog(t,[-1, -1])+zeta[2]*Hlog(y,[0, 1])-Hlog(y,[0, 1])
*Hlog(t,[0, -1])-Hlog(y,[0, -t])*Hlog(t,[-1, -1])+Hlog(y,[0, 1])*Hlog(t,[-1, -\
1])-Hlog(x,[0, -t])*Hlog(t,[-1, -1])+Hlog(y,[1, -t+1])*Hlog(t,[0, -1])+Hlog(x,
[1])*Hlog(t,[1, 0, -1])+Hlog(y,[1])*Hlog(t,[1, 0, -1])+Hlog(x,[1, -t-y+1])*
Hlog(t,[0, -1])-zeta[2]*Hlog(x,[-t/y, 1])-Hlog(x,[-t/y])*Hlog(t,[-1, 0, -1])-
zeta[2]*Hlog(x,[-t/y])*Hlog(t,[-1])-Hlog(x,[1, 1])*Hlog(y,[-t])*Hlog(t,[-1])-
Hlog(x,[-t/y, 1, -t/y, -t/y])-Hlog(x,[-t/y, -t-y+1, -t, -t/y])+Hlog(x,[-t/y, 1
, -t/y, 1])+Hlog(x,[-t/y, -t-y+1, -t/y, -t/y])-Hlog(x,[-t/y, -t-y+1, -t/y, 1])
+Hlog(x,[-t/y, -t-y+1, -t, 1])+Hlog(x,[-t/y, 1, -t, -t/y])-Hlog(x,[-t/y, 1, -t
, 1])+Hlog(x,[1, 1, -t, 1])+Hlog(x,[1, 1, -t/y, -t/y])-Hlog(x,[1, 1, -t, -t/y]
)-Hlog(x,[1, 1, -t/y, 1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(x,
[1, -t*(y-1)/(t+y), -t, 1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), 1, -t/y])+1/2*Hlog(
x,[1, -t*(y-1)/(t+y), -t, -t/y])-1/2*Hlog(x,[-t, 1, -t, -t/y])+3/2*Hlog(x,[1,
0, 1, -t/y])-1/2*Hlog(x,[-t, 1, 0, -t/y])-1/2*Hlog(x,[1, -t, 1, -t/y])+1/2*
Hlog(x,[-t, -t*(y-1)/(t+y), 0, -t/y])+3/2*Hlog(x,[1, 0, -t/y, 1])-1/2*Hlog(x,[
-t, 1, -t/y, 1])-1/2*Hlog(x,[0, -t/y, 0, -t/y])-1/2*Hlog(y,[1, -t+1, -t, 1])+1
/2*Hlog(x,[-t, -t/y, 0, -t/y])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), 0, -t/y])+1/2*
Hlog(y,[0, 1, -t, 1])+Hlog(x,[0, -t, -t/y, -t/y])-1/2*Hlog(x,[0, -t, 1, -t/y])
-1/2*Hlog(x,[0, -t, -t/y, 1])+1/2*Hlog(x,[0, 1, 0, -t/y])-1/2*Hlog(x,[1, -t-y+
1, -t/y, -t/y])-1/2*Hlog(x,[1, -t/y, 1, -t/y])+1/2*Hlog(x,[1, 0, 0, -t/y])-1/2
*Hlog(x,[1, -t-y+1, -t, 1])+1/2*Hlog(x,[-t, -t/y, -t/y, 1])+1/2*Hlog(x,[-t, -t
-y+1, -t/y, 1])+1/2*Hlog(x,[0, 0, 1, -t/y])-1/2*Hlog(x,[-t, -t-y+1, -t, 1])-1/
2*Hlog(x,[-t, -t-y+1, -t/y, -t/y])+1/2*Hlog(y,[1, 1, -t, 1])+1/2*Hlog(x,[-t, -
t-y+1, -t, -t/y])-3/2*Hlog(x,[-t, -t/y, -t/y, -t/y])+1/2*Hlog(x,[-t, -t/y, 1,
-t/y])+1/2*Hlog(x,[1, -t-y+1, -t, -t/y])+3/2*Hlog(x,[1, -t/y, -t/y, -t/y])-1/2
*Hlog(y,[-t, -t+1, -t, 1])+1/2*Hlog(x,[1, -t-y+1, -t/y, 1])+1/2*Hlog(x,[0, 0,
-t/y, 1])-1/2*Hlog(x,[1, -t/y, -t/y, 1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, 1]
)-1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, -t/y])+Hlog(x,[-t, 1, -t/y, -t/y])-1/2*
Hlog(x,[1, -t, -t/y, 1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), 1, -t/y])+1/2*Hlog(x,[
-t, 1, -t, 1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), 1, -t/y])+1/2*Hlog(x,[-t, -t*(y
-1)/(t+y), -t, -t/y])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t, 1])+Hlog(x,[1, -t, -
t/y, -t/y])+2*Hlog(x,[-t/y, 1])*Hlog(t,[0, -1])-2*Hlog(x,[-t/y])*Hlog(t,[1, 0,
-1])-2*Hlog(x,[-t/y, -t-y+1])*Hlog(t,[0, -1])-Hlog(x,[-t/y, 1, -t])*Hlog(y,[1]
)+zeta[2]*Hlog(x,[-t/y, -t-y+1])+Hlog(x,[-t/y, -t-y+1, 1])*Hlog(t,[-1])+Hlog(x
,[-t/y, -t-y+1])*Hlog(y,[-t, 1])-Hlog(x,[-t/y, 1])*Hlog(y,[-t, 1])-Hlog(x,[-t/
y])*Hlog(y,[1, -t, 1])-Hlog(x,[-t/y, -t-y+1, -t/y])*Hlog(y,[1])+Hlog(x,[-t/y,
1, -t])*Hlog(t,[-1])-Hlog(x,[-t/y, -t-y+1, -t])*Hlog(t,[-1])+Hlog(x,[-t/y])*
Hlog(y,[-t+1, -t, 1])+Hlog(x,[-t/y, -t-y+1, -t])*Hlog(y,[1])-1/2*Hlog(x,[0, -t
/y, -t/y, 1])+3/2*Hlog(x,[0, -t/y, -t/y, -t/y])-7/2*Hlog(x,[1, 0, -t/y, -t/y])
-1/2*Hlog(x,[1, -t/y, 0, -t/y])-1/2*Hlog(x,[0, -t/y, 1, -t/y])-1/2*Hlog(x,[0,
1, -t/y, -t/y])-Hlog(x,[0, 0, -t/y, -t/y])+zeta[2]*Hlog(x,[1, 1])+Hlog(x,[1, 1
])*Hlog(y,[-t, 1])-Hlog(x,[1, 1])*Hlog(t,[0, -1])+Hlog(x,[1, 1, -t])*Hlog(y,[1
])-Hlog(x,[1, 1, -t])*Hlog(t,[-1])+Hlog(x,[1, 1])*Hlog(t,[-1, -1])-Hlog(x,[1,
1, -t/y])*Hlog(y,[1])+1/2*Hlog(y,[0, -t, 1])*Hlog(t,[-1])-1/2*Hlog(y,[0, 1, -t
])*Hlog(t,[-1])+1/2*Hlog(x,[0, -t, 1])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[0, -t/
y])-1/2*Hlog(y,[-t, 1])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*
Hlog(y,[1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(y,[1])+3/2*Hlog(x,[1])*
Hlog(t,[-1, -1, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])+1/2*Hlog
(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, 1, -t])*Hlog(y,[1])-1/
2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, 1, -t])*Hlog(t,[
-1])-3/2*Hlog(x,[-t])*Hlog(t,[-1, -1, -1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*
Hlog(t,[0, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])-1/2*Hlog(x,[1,
-t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t,
1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(y,[1])+1/2*Hlog(x,[-t, -t*(y-1)/
(t+y), -t])*Hlog(t,[-1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])+1/2*
Hlog(x,[-t, 1])*Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[0, -1
])+1/2*zeta[2]*Hlog(x,[-t, -t/y])+1/2*Hlog(y,[1])*Hlog(t,[0, 0, -1])+3/2*Hlog(
y,[1])*Hlog(t,[-1, -1, -1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-\
1/2*zeta[2]*Hlog(x,[-t, -t*(y-1)/(t+y)])-3/2*Hlog(y,[-t])*Hlog(t,[-1, -1, -1])
+1/2*Hlog(y,[-t, 1])*Hlog(t,[-1, -1])-1/2*zeta[2]*Hlog(x,[1, -t/y])+1/2*Hlog(x
,[1])*Hlog(t,[0, 0, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])-1/2*
zeta[2]*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, 1, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[1, -
t, -t/y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(x,[1, -t*(y-1)/(t+y)])+1/2*zeta[2]*Hlog
(x,[0, -t*(y-1)/(t+y)])-1/2*Hlog(x,[0, -t, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[0, 1
])*Hlog(t,[0, -1])+1/2*Hlog(x,[0, 1])*Hlog(t,[-1, -1])-1/2*Hlog(x,[0, -t/y, -t
/y])*Hlog(y,[1])+1/2*zeta[2]*Hlog(x,[0, 1])-1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[-t
, 1])-1/2*Hlog(x,[1, -t/y, -t/y])*Hlog(y,[1])+1/2*Hlog(x,[1, -t-y+1, -t])*Hlog
(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t, 1])-1/2*Hlog(x,[1, -t-y+1, -t])*
Hlog(y,[1])-1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(y,[1])-1/2*Hlog(x,[-t])*Hlog(y,[
-t+1, -t, 1])-1/2*Hlog(x,[1, -t-y+1, 1])*Hlog(t,[-1])+1/2*Hlog(x,[-t])*Hlog(t,
[-1, 0, -1])+1/2*Hlog(x,[-t, -t/y, -t/y])*Hlog(y,[1])-5/2*Hlog(x,[1])*Hlog(t,[
0, -1, -1])+1/2*Hlog(x,[1, -t-y+1, -t/y])*Hlog(y,[1])+1/2*Hlog(x,[0, 0, -t/y])
*Hlog(y,[1])-1/2*zeta[2]*Hlog(y,[-t, -t+1])-1/2*Hlog(y,[1, -t+1, 1])*Hlog(t,[-\
1])-1/2*Hlog(x,[1])*Hlog(t,[-1, 0, -1])+1/2*Hlog(y,[-t])*Hlog(t,[-1, 0, -1])+1
/2*zeta[2]*Hlog(y,[1, 1])-1/2*Hlog(y,[1])*Hlog(t,[-1, 0, -1])+1/2*Hlog(y,[-t,
-t+1, -t])*Hlog(t,[-1])-1/2*Hlog(y,[1, 1])*Hlog(t,[0, -1])-5/2*Hlog(y,[1])*
Hlog(t,[0, -1, -1])-1/2*zeta[2]*Hlog(y,[1, -t+1])-1/2*zeta[2]*Hlog(x,[1, -t-y+
1])+1/2*Hlog(y,[1, -t+1, -t])*Hlog(t,[-1])+1/2*Hlog(y,[1, 1])*Hlog(t,[-1, -1])
-1/2*Hlog(y,[-t, -t+1, 1])*Hlog(t,[-1])-1/2*Hlog(y,[1, 1, -t])*Hlog(t,[-1])-1/
2*zeta[2]*Hlog(x,[-t, -t-y+1])+1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(t,[-1])-1/2*
Hlog(x,[-t, -t-y+1, 1])*Hlog(t,[-1])+1/2*Hlog(x,[-t, -t-y+1, -t/y])*Hlog(y,[1]
)-1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t, 1])+1/2*Hlog(x,[1, -t, 1])*Hlog(t,[-1])
+3/2*Hlog(x,[1, 0, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[1])*Hlog(y,[1, -t, 1])+1/2*
Hlog(y,[1, -t, 1])*Hlog(t,[-1])-1/2*Hlog(x,[-t, 1])*Hlog(y,[-t])*Hlog(t,[-1])+
1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[
-t])*Hlog(y,[1])+1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[-t]
)*Hlog(t,[-1])+Hlog(x,[-t/y, 1, -t/y])*Hlog(y,[1])-Hlog(x,[-t/y, 1, 1])*Hlog(t
,[-1])-zeta[2]*Hlog(x,[-t/y])*Hlog(y,[1])+1/2*Hlog(x,[0, -t])*Hlog(y,[1])*Hlog
(t,[-1])+1/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog(t,[-1, -1])-1/2*zeta[2]*Hlog(x,[1])
*Hlog(t,[1])-1/2*zeta[2]*Hlog(x,[-t])*Hlog(t,[1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+
y)])*Hlog(y,[-t])*Hlog(t,[-1])-3/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[-1, -1])-1/
2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t
])*Hlog(y,[-t+1])+1/2*Hlog(x,[1])*Hlog(y,[1, -t])*Hlog(t,[-1])+3/2*Hlog(x,[1])
*Hlog(y,[1])*Hlog(t,[0, -1])-1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])+
1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[1])*Hlog
(t,[-1])-1/2*Hlog(x,[-t])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(y,[1
])*Hlog(t,[1])-1/2*Hlog(x,[1])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])-1/2*zeta[2]*Hlog
(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[-t, 1])*Hlog(t,[-1])-1/2*zeta[2]*
Hlog(x,[1])*Hlog(y,[-t+1])-1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[1])-1/2*Hlog(x,[-t
])*Hlog(y,[1])*Hlog(t,[0, -1])+1/2*Hlog(x,[1, -t])*Hlog(y,[1])*Hlog(t,[-1])-1/
2*Hlog(x,[-t, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[-t+1,
-t])*Hlog(t,[-1])+1/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])-3/2*zeta[2]
*Hlog(x,[1])*Hlog(y,[1])+1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])+2*
Hlog(x,[-t/y])*Hlog(y,[1])*Hlog(t,[0, -1])-2*Hlog(x,[-t/y])*Hlog(y,[-t+1])*
Hlog(t,[0, -1])+Hlog(x,[-t/y, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])+Hlog(x,[-t/y])
*Hlog(y,[1, -t])*Hlog(t,[-1])-Hlog(x,[-t/y, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])
-Hlog(x,[-t/y])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])+Hlog(x,[-t/y])*Hlog(y,[-t+1, 1
])*Hlog(t,[-1])+zeta[2]*Hlog(x,[-t/y])*Hlog(y,[-t+1])+Hlog(x,[-t/y, 1])*Hlog(y
,[-t])*Hlog(t,[-1])+zeta[2]*Hlog(x,[-t/y])*Hlog(t,[1])+Hlog(x,[1])*Hlog(y,[-t]
)*Hlog(t,[-1, -1])+Hlog(x,[1])*Hlog(y,[-t+1])*Hlog(t,[0, -1])+Hlog(x,[-t])*
Hlog(y,[-t+1])*Hlog(t,[0, -1]),(16, "odd")=0,(5, "odd")=Hlog(x,[-t, 1])*Hlog(t
,[0, -1])-Hlog(x,[-t, 1])*Hlog(t,[-1, -1])-Hlog(x,[-t, -t-y+1])*Hlog(t,[0, -1]
)-Hlog(x,[-t])*Hlog(t,[1, 0, -1])+Hlog(y,[-t, -t+1])*Hlog(t,[0, -1])+Hlog(y,[-
t])*Hlog(t,[1, 0, -1])-Hlog(y,[1, -t])*Hlog(t,[-1, -1])+Hlog(x,[1, -t])*Hlog(t
,[-1, -1])+zeta[2]*Hlog(y,[0, 1])-Hlog(y,[0, 1])*Hlog(t,[0, -1])-Hlog(y,[0, -t
])*Hlog(t,[-1, -1])+Hlog(y,[0, 1])*Hlog(t,[-1, -1])+Hlog(x,[0, -t])*Hlog(t,[-1
, -1])+Hlog(y,[1, -t+1])*Hlog(t,[0, -1])-Hlog(x,[1])*Hlog(t,[1, 0, -1])+Hlog(y
,[1])*Hlog(t,[1, 0, -1])-Hlog(x,[1, -t-y+1])*Hlog(t,[0, -1])+1/2*Hlog(x,[1, -t
*(y-1)/(t+y), 0, -t/y])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t, 1])-1/2*Hlog(x,[0,
-t*(y-1)/(t+y), 1, -t/y])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t, -t/y])+1/2*Hlog(x
,[-t, 1, -t, -t/y])+1/2*Hlog(x,[1, 0, 1, -t/y])+1/2*Hlog(x,[-t, 1, 0, -t/y])+1
/2*Hlog(x,[1, -t, 1, -t/y])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), 0, -t/y])+1/2*Hlog
(x,[1, 0, -t/y, 1])+1/2*Hlog(x,[-t, 1, -t/y, 1])+1/2*Hlog(x,[0, -t/y, 0, -t/y]
)-1/2*Hlog(y,[1, -t+1, -t, 1])-1/2*Hlog(x,[-t, -t/y, 0, -t/y])+1/2*Hlog(x,[0,
-t*(y-1)/(t+y), 0, -t/y])+1/2*Hlog(y,[0, 1, -t, 1])-Hlog(x,[0, -t, -t/y, -t/y]
)+1/2*Hlog(x,[0, -t, 1, -t/y])+1/2*Hlog(x,[0, -t, -t/y, 1])-1/2*Hlog(x,[0, 1,
0, -t/y])+1/2*Hlog(x,[1, -t-y+1, -t/y, -t/y])-1/2*Hlog(x,[1, -t/y, 1, -t/y])+1
/2*Hlog(x,[1, 0, 0, -t/y])+1/2*Hlog(x,[1, -t-y+1, -t, 1])-1/2*Hlog(x,[-t, -t/y
, -t/y, 1])-1/2*Hlog(x,[-t, -t-y+1, -t/y, 1])-1/2*Hlog(x,[0, 0, 1, -t/y])+1/2*
Hlog(x,[-t, -t-y+1, -t, 1])+1/2*Hlog(x,[-t, -t-y+1, -t/y, -t/y])+1/2*Hlog(y,[1
, 1, -t, 1])-1/2*Hlog(x,[-t, -t-y+1, -t, -t/y])+3/2*Hlog(x,[-t, -t/y, -t/y, -t
/y])-1/2*Hlog(x,[-t, -t/y, 1, -t/y])-1/2*Hlog(x,[1, -t-y+1, -t, -t/y])+3/2*
Hlog(x,[1, -t/y, -t/y, -t/y])-1/2*Hlog(y,[-t, -t+1, -t, 1])-1/2*Hlog(x,[1, -t-
y+1, -t/y, 1])-1/2*Hlog(x,[0, 0, -t/y, 1])-1/2*Hlog(x,[1, -t/y, -t/y, 1])-1/2*
Hlog(x,[0, -t*(y-1)/(t+y), -t, 1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t, -t/y])-
Hlog(x,[-t, 1, -t/y, -t/y])+1/2*Hlog(x,[1, -t, -t/y, 1])-1/2*Hlog(x,[1, -t*(y-\
1)/(t+y), 1, -t/y])-1/2*Hlog(x,[-t, 1, -t, 1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y),
1, -t/y])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t, -t/y])+1/2*Hlog(x,[-t, -t*(y-1)/
(t+y), -t, 1])-Hlog(x,[1, -t, -t/y, -t/y])+1/2*Hlog(x,[0, -t/y, -t/y, 1])-3/2*
Hlog(x,[0, -t/y, -t/y, -t/y])-3/2*Hlog(x,[1, 0, -t/y, -t/y])-1/2*Hlog(x,[1, -t
/y, 0, -t/y])+1/2*Hlog(x,[0, -t/y, 1, -t/y])+1/2*Hlog(x,[0, 1, -t/y, -t/y])+
Hlog(x,[0, 0, -t/y, -t/y])+1/2*Hlog(y,[0, -t, 1])*Hlog(t,[-1])-1/2*Hlog(y,[0,
1, -t])*Hlog(t,[-1])-1/2*Hlog(x,[0, -t, 1])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[0
, -t/y])-1/2*Hlog(y,[-t, 1])*Hlog(t,[0, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t
])*Hlog(y,[1])-1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(y,[1])-3/2*Hlog(x,[1])
*Hlog(t,[-1, -1, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])-1/2*
Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, 1, -t])*Hlog(y,[1]
)-1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, 1, -t])*Hlog
(t,[-1])+3/2*Hlog(x,[-t])*Hlog(t,[-1, -1, -1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y)])
*Hlog(t,[0, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[0, -1])-1/2*Hlog(x,[1
, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-
t, 1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y), -t])*Hlog(y,[1])-1/2*Hlog(x,[-t, -t*(y-\
1)/(t+y), -t])*Hlog(t,[-1])+1/2*Hlog(x,[1, -t*(y-1)/(t+y), -t])*Hlog(t,[-1])-1
/2*Hlog(x,[-t, 1])*Hlog(y,[-t, 1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[0,
-1])-1/2*zeta[2]*Hlog(x,[-t, -t/y])+1/2*Hlog(y,[1])*Hlog(t,[0, 0, -1])+3/2*
Hlog(y,[1])*Hlog(t,[-1, -1, -1])+1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(t,[-1,
-1])+1/2*zeta[2]*Hlog(x,[-t, -t*(y-1)/(t+y)])-3/2*Hlog(y,[-t])*Hlog(t,[-1, -1,
-1])+1/2*Hlog(y,[-t, 1])*Hlog(t,[-1, -1])-1/2*zeta[2]*Hlog(x,[1, -t/y])-1/2*
Hlog(x,[1])*Hlog(t,[0, 0, -1])-1/2*Hlog(x,[0, -t*(y-1)/(t+y)])*Hlog(t,[-1, -1]
)-1/2*zeta[2]*Hlog(y,[-t, 1])+1/2*Hlog(x,[-t, 1, -t/y])*Hlog(y,[1])+1/2*Hlog(x
,[1, -t, -t/y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(x,[1, -t*(y-1)/(t+y)])-1/2*zeta[2
]*Hlog(x,[0, -t*(y-1)/(t+y)])+1/2*Hlog(x,[0, -t, -t/y])*Hlog(y,[1])+1/2*Hlog(x
,[0, 1])*Hlog(t,[0, -1])-1/2*Hlog(x,[0, 1])*Hlog(t,[-1, -1])+1/2*Hlog(x,[0, -t
/y, -t/y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(x,[0, 1])+1/2*Hlog(x,[1, -t-y+1])*Hlog
(y,[-t, 1])-1/2*Hlog(x,[1, -t/y, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[1, -t-y+1, -t]
)*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t, 1])+1/2*Hlog(x,[1, -t-y+1, -t
])*Hlog(y,[1])+1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(y,[1])+1/2*Hlog(x,[-t])*Hlog(
y,[-t+1, -t, 1])+1/2*Hlog(x,[1, -t-y+1, 1])*Hlog(t,[-1])-1/2*Hlog(x,[-t])*Hlog
(t,[-1, 0, -1])-1/2*Hlog(x,[-t, -t/y, -t/y])*Hlog(y,[1])+5/2*Hlog(x,[1])*Hlog(
t,[0, -1, -1])-1/2*Hlog(x,[1, -t-y+1, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[0, 0, -t/
y])*Hlog(y,[1])-1/2*zeta[2]*Hlog(y,[-t, -t+1])-1/2*Hlog(y,[1, -t+1, 1])*Hlog(t
,[-1])+1/2*Hlog(x,[1])*Hlog(t,[-1, 0, -1])+1/2*Hlog(y,[-t])*Hlog(t,[-1, 0, -1]
)+1/2*zeta[2]*Hlog(y,[1, 1])-1/2*Hlog(y,[1])*Hlog(t,[-1, 0, -1])+1/2*Hlog(y,[-
t, -t+1, -t])*Hlog(t,[-1])-1/2*Hlog(y,[1, 1])*Hlog(t,[0, -1])-5/2*Hlog(y,[1])*
Hlog(t,[0, -1, -1])-1/2*zeta[2]*Hlog(y,[1, -t+1])+1/2*zeta[2]*Hlog(x,[1, -t-y+
1])+1/2*Hlog(y,[1, -t+1, -t])*Hlog(t,[-1])+1/2*Hlog(y,[1, 1])*Hlog(t,[-1, -1])
-1/2*Hlog(y,[-t, -t+1, 1])*Hlog(t,[-1])-1/2*Hlog(y,[1, 1, -t])*Hlog(t,[-1])+1/
2*zeta[2]*Hlog(x,[-t, -t-y+1])-1/2*Hlog(x,[-t, -t-y+1, -t])*Hlog(t,[-1])+1/2*
Hlog(x,[-t, -t-y+1, 1])*Hlog(t,[-1])-1/2*Hlog(x,[-t, -t-y+1, -t/y])*Hlog(y,[1]
)+1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t, 1])-1/2*Hlog(x,[1, -t, 1])*Hlog(t,[-1])
+1/2*Hlog(x,[1, 0, -t/y])*Hlog(y,[1])-1/2*Hlog(x,[1])*Hlog(y,[1, -t, 1])+1/2*
Hlog(y,[1, -t, 1])*Hlog(t,[-1])+1/2*Hlog(x,[-t, 1])*Hlog(y,[-t])*Hlog(t,[-1])+
1/2*Hlog(x,[1, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[
-t])*Hlog(y,[1])+1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[-t]
)*Hlog(t,[-1])-1/2*Hlog(x,[0, -t])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[-t])*
Hlog(y,[1])*Hlog(t,[-1, -1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(t,[1])+1/2*zeta[2]*
Hlog(x,[-t])*Hlog(t,[1])-1/2*Hlog(x,[-t, -t*(y-1)/(t+y)])*Hlog(y,[-t])*Hlog(t,
[-1])-1/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[-1, -1])+1/2*Hlog(x,[0, -t*(y-1)/(t+
y)])*Hlog(y,[-t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[-t])*Hlog(y,[-t+1])+1/2*
Hlog(x,[1])*Hlog(y,[1, -t])*Hlog(t,[-1])+1/2*Hlog(x,[1])*Hlog(y,[1])*Hlog(t,[0
, -1])+1/2*Hlog(x,[1, -t-y+1])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1, -t-y+1]
)*Hlog(y,[-t])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(t,[-1])+1/2*Hlog(x,[-
t])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(y,[1])*Hlog(t,[1])+1/2*
Hlog(x,[1])*Hlog(y,[-t+1, 1])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(y,[1])*Hlog(t,[-1]
)-1/2*Hlog(x,[1])*Hlog(y,[-t, 1])*Hlog(t,[-1])+1/2*zeta[2]*Hlog(x,[1])*Hlog(y,
[-t+1])-1/2*zeta[2]*Hlog(y,[-t])*Hlog(t,[1])+1/2*Hlog(x,[-t])*Hlog(y,[1])*Hlog
(t,[0, -1])-1/2*Hlog(x,[1, -t])*Hlog(y,[1])*Hlog(t,[-1])+1/2*Hlog(x,[-t, -t-y+
1])*Hlog(y,[1])*Hlog(t,[-1])-1/2*Hlog(x,[1])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])-1
/2*Hlog(x,[-t])*Hlog(y,[-t+1, -t])*Hlog(t,[-1])-1/2*zeta[2]*Hlog(x,[1])*Hlog(y
,[1])-1/2*Hlog(x,[-t, -t-y+1])*Hlog(y,[-t])*Hlog(t,[-1])+Hlog(x,[1])*Hlog(y,[-
t])*Hlog(t,[-1, -1])-Hlog(x,[1])*Hlog(y,[-t+1])*Hlog(t,[0, -1])-Hlog(x,[-t])*
Hlog(y,[-t+1])*Hlog(t,[0, -1]),(4, "even")=Hlog(t,[0, -1, 0, -1])-Hlog(t,[-1,
-1, 0, -1])+Hlog(t,[-1, 0, 0, -1])-zeta[2]^2-zeta[2]*Hlog(t,[-1, -1])+zeta[2]*
Hlog(t,[0, -1])-Hlog(t,[0, 0, 0, -1])-Hlog(x,[-t/y, -t/y, 0, -t/y])-zeta[2]*
Hlog(x,[-t/y, -t/y])+Hlog(x,[0, -t/y, 0, -t/y])+Hlog(x,[-t/y, 0, 0, -t/y])+
zeta[2]*Hlog(x,[0, -t/y])-Hlog(x,[0, 0, 0, -t/y]),(1, "odd")=0]);

